Probing type Ia supernova properties using bolometric light curves from the Carnegie Supernova Project and the CfA Supernova Group

We present bolometric light curves constructed from multi-wavelength photometry of Type Ia supernovae (SNe Ia) from the Carnegie Supernova Project and the CfA Supernova Group, using near-infrared observations to provide robust constraints on host galaxy dust extinction. This set of light curves form a well-measured reference set for comparison with theoretical models. Ejected mass and synthesized $^{56}$Ni mass are inferred for each SN Ia from its bolometric light curve using a semi-analytic Bayesian light curve model, and fitting formulae provided in terms of light curve width parameters from the SALT2 and SNooPy light curve fitters. A weak bolometric width-luminosity relation is confirmed, along with a correlation between ejected mass and the bolometric light curve width. SNe Ia likely to have sub-Chandrasekhar ejected masses belong preferentially to the broad-line and cool-photosphere spectroscopic subtypes, and have higher photospheric velocities and populate older, higher-mass host galaxies than SNe Ia consistent with Chandrasekhar-mass explosions. Two peculiar events, SN 2006bt and SN 2006ot, have normal peak luminosities but appear to have super-Chandrasekhar ejected masses.

==> anc/Rbol.txt <==
# ----------------------------------------------------------------------
# Supplement:  Bolometric light curve information for CSP and CfA SNe Ia
# ----------------------------------------------------------------------
# Columns, left to right (see Equation 4 of main text for details):
#     SN:       IAU SN name
#     t:        light curve phase with respect to bolometric maximum
#     logfbol:  log base 10 of bolometric flux in erg cm^-2 s^-1,
#               computed for assumed zero host galaxy dust reddening
#     +/-:      standard error on log bolometric flux
#     a_C:      correction term proportional to E(B-V)
#     a_RC:     correction term proportional to R_V * E(B-V)
#     a_RCC:    correction term proportional to R_V * E(B-V)^2
# ----------------------------------------------------------------------
# SN       t logfbol  +/-      a_C   a_RC  a_RCC
1999aa  -9.7 -10.819  0.015  0.395  0.349  0.085
1999aa  -8.8 -10.754  0.015  0.402  0.349  0.085
1999aa  -7.8 -10.707  0.016  0.409  0.349  0.084
1999aa  -5.9 -10.629  0.016  0.422  0.350  0.081
1999aa  -4.9 -10.594  0.015  0.430  0.350  0.081
1999aa  -0.1 -10.570  0.015  0.423  0.352  0.078
1999aa   0.9 -10.580  0.015  0.421  0.352  0.077
1999aa   1.9 -10.584  0.017  0.416  0.352  0.078
1999aa  13.8 -10.859  0.014  0.337  0.355  0.074
1999aa  15.7 -10.917  0.014  0.308  0.354  0.076
1999aa  17.7 -10.981  0.014  0.262  0.352  0.078
1999aa  19.7 -11.033  0.014  0.222  0.347  0.084
1999aa  25.6 -11.117  0.017  0.120  0.337  0.087
1999aa  28.5 -11.142  0.014  0.090  0.331  0.089
1999aa  46.2 -11.462  0.014  0.099  0.320  0.102
1999aa  48.2 -11.486  0.014  0.110  0.321  0.104
1999aa  51.2 -11.525  0.016  0.124  0.323  0.104
1999aa  52.1 -11.537  0.016  0.124  0.323  0.103
1999aa  58.0 -11.610  0.026  0.122  0.334  0.092
1999dq  -9.2 -10.625  0.015  0.309  0.348  0.089
1999dq  -8.2 -10.561  0.015  0.318  0.349  0.087
1999dq  -7.3 -10.517  0.016  0.334  0.350  0.086
1999dq  -6.2 -10.483  0.014  0.329  0.351  0.084
1999dq  -4.3 -10.433  0.017  0.332  0.353  0.081
1999dq  -2.3 -10.415  0.015  0.340  0.354  0.079
1999dq  -1.3 -10.408  0.015  0.337  0.356  0.076
1999dq  -0.4 -10.412  0.014  0.336  0.356  0.076
1999dq   0.5 -10.420  0.018  0.317  0.357  0.074
1999dq   1.5 -10.430  0.015  0.317  0.358  0.072
1999dq   2.5 -10.436  0.014  0.317  0.359  0.072
1999dq   3.5 -10.448  0.015  0.308  0.360  0.070
1999dq   5.5 -10.478  0.019  0.299  0.362  0.067
1999dq  17.4 -10.788  0.014  0.164  0.355  0.070
1999dq  22.3 -10.877  0.014  0.075  0.344  0.075
1999dq  25.2 -10.908  0.013  0.031  0.338  0.071
1999dq  27.2 -10.925  0.013  0.008  0.334  0.071
1999dq  30.1 -10.960  0.014 -0.013  0.328  0.070
1999dq  32.1 -10.990  0.014 -0.022  0.324  0.071
1999dq  50.8 -11.315  0.015  0.017  0.323  0.084
2000dk  -5.0 -10.892  0.016  0.419  0.335  0.103
2000dk  -3.1 -10.827  0.015  0.415  0.338  0.100
2000dk  -2.2 -10.815  0.016  0.409  0.338  0.101
2000dk  -1.1 -10.809  0.015  0.403  0.341  0.095
2000dk   0.7 -10.826  0.015  0.390  0.343  0.095
2000dk   5.6 -10.961  0.014  0.334  0.350  0.083
2000dk   8.8 -11.089  0.014  0.291  0.348  0.086
2000dk  12.6 -11.203  0.014  0.198  0.342  0.088
2000dk  31.1 -11.651  0.016  0.115  0.307  0.118
2000dk  59.7 -12.176  0.022  0.229  0.345  0.086
2000dk  61.6 -12.192  0.023  0.253  0.344  0.087
2001V  -13.8 -11.225  0.023  0.343  0.334  0.107
2001V  -12.0 -10.997  0.025  0.320  0.339  0.097
2001V  -10.0 -10.788  0.025  0.374  0.342  0.094
2001V   -7.0 -10.605  0.017  0.405  0.345  0.088
2001V   -6.0 -10.576  0.023  0.404  0.346  0.086
2001V    1.7 -10.537  0.022  0.389  0.351  0.080
2001V    6.9 -10.620  0.018  0.350  0.356  0.072
2001V    9.8 -10.696  0.019  0.324  0.358  0.072
2001V   10.7 -10.710  0.016  0.327  0.358  0.070
2001V   11.6 -10.730  0.022  0.321  0.358  0.072
2001V   14.5 -10.814  0.017  0.284  0.357  0.072
2001V   17.4 -10.896  0.018  0.231  0.353  0.077
2001V   20.6 -10.967  0.017  0.160  0.347  0.081
2001V   21.5 -10.974  0.016  0.139  0.346  0.078
2001V   28.3 -11.064  0.026  0.043  0.332  0.079
2001V   46.1 -11.363  0.018  0.064  0.321  0.095
2001V   48.1 -11.391  0.019  0.066  0.321  0.097
2001V   50.9 -11.425  0.016  0.071  0.323  0.095
2001V   53.8 -11.459  0.017  0.076  0.325  0.094
2001V   56.8 -11.510  0.023  0.086  0.328  0.092
2001V   60.7 -11.561  0.025  0.090  0.330  0.089
2001V   61.7 -11.572  0.027  0.105  0.333  0.089
2001V   65.8 -11.624  0.033  0.116  0.334  0.090
2002hu  -4.2 -11.379  0.014  0.434  0.345  0.085
2002hu  -0.4 -11.341  0.015  0.443  0.347  0.081
2002hu   3.5 -11.377  0.015  0.432  0.350  0.077
2002hu   9.2 -11.514  0.015  0.381  0.355  0.073
2002hu  10.2 -11.555  0.015  0.360  0.356  0.073
2002hu  11.2 -11.564  0.015  0.347  0.356  0.071
2002hu  14.1 -11.672  0.015  0.326  0.355  0.074
2002hu  20.7 -11.838  0.015  0.192  0.347  0.079
2002hu  21.8 -11.838  0.016  0.199  0.343  0.087
2002hu  23.5 -11.879  0.016  0.160  0.340  0.088
2002hu  41.1 -12.122  0.023  0.107  0.318  0.106
2004ef  -8.9 -11.719  0.015  0.249  0.338  0.097
2004ef  -8.0 -11.631  0.015  0.260  0.340  0.097
2004ef  -7.0 -11.558  0.015  0.269  0.341  0.096
2004ef  -6.1 -11.501  0.016  0.269  0.341  0.095
2004ef  -5.1 -11.459  0.015  0.276  0.343  0.093
2004ef  -4.1 -11.428  0.014  0.279  0.344  0.091
2004ef  -3.2 -11.407  0.015  0.284  0.346  0.089
2004ef  -2.2 -11.403  0.014  0.283  0.348  0.086
2004ef  -1.2 -11.399  0.016  0.283  0.350  0.082
2004ef  -0.3 -11.401  0.015  0.282  0.352  0.080
2004ef   0.7 -11.410  0.014  0.273  0.354  0.078
2004ef   1.7 -11.422  0.014  0.270  0.355  0.076
2004ef   2.7 -11.441  0.015  0.263  0.356  0.073
2004ef   3.6 -11.464  0.014  0.252  0.358  0.071
2004ef   4.6 -11.494  0.016  0.245  0.360  0.067
2004ef   6.5 -11.558  0.014  0.234  0.360  0.067
2004ef   7.5 -11.592  0.016  0.239  0.361  0.068
2004ef   8.5 -11.632  0.017  0.226  0.360  0.067
2004ef   9.5 -11.667  0.016  0.212  0.361  0.064
2004ef  10.5 -11.694  0.018  0.217  0.358  0.069
2004ef  11.4 -11.728  0.019  0.185  0.358  0.069
2004ef  12.3 -11.746  0.020  0.176  0.355  0.070
2004ef  13.3 -11.772  0.018  0.157  0.352  0.074
2004ef  14.3 -11.790  0.017  0.141  0.349  0.073
2004ef  15.3 -11.808  0.014  0.116  0.346  0.076
2004ef  16.2 -11.822  0.014  0.103  0.343  0.076
2004ef  17.2 -11.834  0.013  0.087  0.341  0.077
2004ef  22.0 -11.883  0.013  0.027  0.327  0.078
2004ef  24.0 -11.920  0.014  0.011  0.321  0.080
2004ef  25.0 -11.950  0.014  0.007  0.319  0.080
2004ef  25.9 -11.973  0.014  0.010  0.315  0.087
2004ef  26.9 -12.000  0.014  0.011  0.314  0.087
2004ef  28.8 -12.060  0.014  0.016  0.313  0.090
2004ef  29.8 -12.088  0.014  0.022  0.313  0.092
2004ef  34.6 -12.188  0.015  0.040  0.315  0.094
2004ef  35.6 -12.210  0.015  0.031  0.315  0.092
2004ef  36.6 -12.228  0.017  0.032  0.317  0.091
2004ef  37.5 -12.237  0.015  0.044  0.316  0.094
2004ef  39.5 -12.267  0.018  0.048  0.318  0.092
2004ef  42.4 -12.319  0.018  0.072  0.321  0.095
2004ef  43.4 -12.342  0.014  0.066  0.323  0.093
2004ef  44.3 -12.351  0.014  0.065  0.323  0.091
2004ef  45.3 -12.362  0.015  0.072  0.324  0.092
2004ef  46.3 -12.379  0.015  0.070  0.325  0.090
2004ef  55.0 -12.499  0.015  0.094  0.333  0.088
2004ef  62.7 -12.607  0.016  0.108  0.341  0.080
2004eo -12.4 -11.473  0.018  0.218  0.344  0.088
2004eo -11.4 -11.298  0.019  0.249  0.343  0.090
2004eo -10.4 -11.154  0.021  0.274  0.344  0.091
2004eo  -9.4 -11.036  0.040  0.285  0.346  0.089
2004eo  -8.4 -10.941  0.047  0.296  0.347  0.087
2004eo  -7.5 -10.869  0.019  0.311  0.347  0.087
2004eo  -6.5 -10.810  0.024  0.323  0.347  0.087
2004eo  -5.5 -10.765  0.022  0.324  0.348  0.086
2004eo  -4.5 -10.736  0.020  0.329  0.348  0.088
2004eo  -3.5 -10.718  0.025  0.332  0.348  0.088
2004eo  -2.5 -10.705  0.040  0.332  0.350  0.084
2004eo  -1.6 -10.697  0.022  0.336  0.351  0.083
2004eo  -0.6 -10.697  0.023  0.332  0.354  0.078
2004eo   0.4 -10.702  0.024  0.325  0.355  0.076
2004eo   1.4 -10.715  0.022  0.322  0.354  0.079
2004eo   2.4 -10.730  0.025  0.311  0.356  0.076
2004eo   3.4 -10.746  0.079  0.292  0.358  0.072
2004eo   8.4 -10.898  0.024  0.243  0.361  0.066
2004eo   9.3 -10.935  0.020  0.227  0.360  0.067
2004eo  10.3 -10.969  0.024  0.219  0.359  0.066
2004eo  11.3 -11.001  0.023  0.200  0.358  0.068
2004eo  12.3 -11.031  0.023  0.185  0.356  0.069
2004eo  13.3 -11.058  0.023  0.165  0.354  0.070
2004eo  15.2 -11.105  0.020  0.137  0.348  0.074
2004eo  16.2 -11.122  0.020  0.125  0.345  0.076
2004eo  19.2 -11.170  0.017  0.090  0.336  0.080
2004eo  21.1 -11.193  0.014  0.071  0.329  0.084
2004eo  22.1 -11.203  0.014  0.066  0.326  0.087
2004eo  23.1 -11.216  0.014  0.058  0.323  0.089
2004eo  24.1 -11.230  0.014  0.048  0.320  0.089
2004eo  25.0 -11.244  0.015  0.042  0.316  0.092
2004eo  26.0 -11.264  0.014  0.040  0.315  0.092
2004eo  28.0 -11.311  0.014  0.041  0.313  0.095
2004eo  29.0 -11.341  0.014  0.047  0.311  0.098
2004eo  30.0 -11.371  0.014  0.050  0.311  0.098
2004eo  31.0 -11.401  0.015  0.053  0.311  0.099
2004eo  31.9 -11.426  0.015  0.060  0.311  0.101
2004eo  32.9 -11.456  0.043  0.049  0.312  0.098
2004eo  41.8 -11.627  0.049  0.070  0.320  0.094
2004eo  49.7 -11.738  0.024  0.068  0.333  0.081
2004eo  61.5 -11.886  0.021  0.122  0.340  0.082
2004ey  -9.0 -10.843  0.014  0.333  0.350  0.083
2004ey  -5.9 -10.656  0.014  0.367  0.351  0.082
2004ey  -5.1 -10.627  0.015  0.376  0.352  0.081
2004ey  -4.1 -10.601  0.015  0.378  0.352  0.082
2004ey  -3.1 -10.584  0.015  0.383  0.352  0.079
2004ey  -2.1 -10.573  0.015  0.388  0.353  0.079
2004ey  -1.1 -10.570  0.015  0.393  0.354  0.077
2004ey  -0.1 -10.571  0.015  0.390  0.354  0.077
2004ey   0.9 -10.580  0.016  0.387  0.355  0.076
2004ey   2.9 -10.613  0.015  0.375  0.355  0.075
2004ey   3.8 -10.626  0.014  0.370  0.355  0.076
2004ey   4.8 -10.646  0.015  0.360  0.357  0.073
2004ey   5.8 -10.667  0.015  0.358  0.356  0.074
2004ey   6.7 -10.692  0.015  0.353  0.357  0.072
2004ey   7.7 -10.720  0.015  0.348  0.357  0.073
2004ey   9.7 -10.782  0.014  0.336  0.359  0.071
2004ey  10.7 -10.815  0.016  0.329  0.359  0.069
2004ey  15.6 -10.971  0.019  0.272  0.354  0.075
2004ey  23.5 -11.118  0.016  0.160  0.335  0.092
2004ey  25.5 -11.145  0.013  0.135  0.327  0.098
2004ey  26.4 -11.152  0.013  0.124  0.324  0.099
2004ey  30.4 -11.201  0.013  0.092  0.315  0.105
2004ey  32.3 -11.230  0.013  0.082  0.311  0.108
2004ey  33.3 -11.248  0.013  0.076  0.309  0.108
2004ey  34.3 -11.276  0.013  0.079  0.308  0.110
2004ey  35.3 -11.297  0.014  0.088  0.307  0.112
2004ey  37.3 -11.348  0.013  0.091  0.307  0.113
2004ey  39.2 -11.382  0.014  0.099  0.307  0.116
2004ey  41.2 -11.423  0.013  0.113  0.308  0.117
2004ey  43.2 -11.458  0.013  0.115  0.310  0.116
2004ey  46.1 -11.506  0.013  0.122  0.313  0.114
2004ey  47.1 -11.519  0.014  0.124  0.313  0.113
2004gs  -3.9 -11.528  0.032  0.256  0.337  0.099
2004gs  -3.0 -11.505  0.016  0.254  0.340  0.095
2004gs  -0.0 -11.496  0.016  0.254  0.347  0.087
2004gs   0.9 -11.508  0.016  0.244  0.348  0.084
2004gs   4.8 -11.597  0.018  0.207  0.353  0.075
2004gs   5.8 -11.630  0.016  0.197  0.354  0.075
2004gs   6.8 -11.665  0.017  0.189  0.354  0.073
2004gs   8.7 -11.728  0.023  0.168  0.353  0.073
2004gs  15.5 -11.889  0.015  0.068  0.333  0.082
2004gs  16.5 -11.910  0.014  0.041  0.330  0.080
2004gs  19.4 -11.948  0.013  0.019  0.321  0.082
2004gs  20.3 -11.953  0.014  0.018  0.320  0.082
2004gs  23.3 -12.032  0.016  0.014  0.310  0.091
2004gs  24.3 -12.044  0.024 -0.001  0.310  0.088
2004gs  26.2 -12.119  0.015  0.019  0.308  0.095
2004gs  27.1 -12.155  0.015  0.023  0.308  0.096
2004gs  28.2 -12.185  0.014  0.026  0.309  0.096
2004gs  29.1 -12.208  0.014  0.034  0.309  0.098
2004gs  30.1 -12.239  0.014  0.028  0.310  0.095
2004gs  31.1 -12.251  0.016  0.033  0.312  0.095
2004gs  32.0 -12.280  0.016  0.030  0.312  0.093
2004gs  33.0 -12.298  0.015  0.049  0.313  0.097
2004gs  33.9 -12.317  0.015  0.053  0.312  0.099
2004gs  34.9 -12.329  0.019  0.051  0.313  0.098
2004gs  35.9 -12.351  0.022  0.036  0.314  0.094
2004gs  40.7 -12.421  0.022  0.068  0.316  0.099
2004gs  42.7 -12.463  0.015  0.069  0.318  0.096
2004gs  45.6 -12.506  0.014  0.079  0.321  0.097
2004gs  48.5 -12.550  0.014  0.077  0.323  0.093
2004gs  49.5 -12.565  0.015  0.072  0.325  0.091
2004gs  50.5 -12.584  0.015  0.088  0.326  0.094
2004gs  51.5 -12.592  0.014  0.092  0.327  0.093
2004gs  52.4 -12.610  0.015  0.093  0.327  0.093
2004gs  53.4 -12.619  0.019  0.082  0.328  0.091
2004gs  54.4 -12.630  0.015  0.098  0.328  0.094
2004gs  57.3 -12.665  0.017  0.096  0.331  0.090
2004gs  58.3 -12.691  0.023  0.096  0.334  0.087
2004gs  59.2 -12.702  0.023  0.108  0.336  0.086
2004gs  60.2 -12.718  0.024  0.118  0.337  0.086
2004gs  61.2 -12.732  0.016  0.120  0.338  0.086
2004gs  68.0 -12.789  0.065  0.133  0.332  0.095
2004gs  68.9 -12.791  0.052  0.129  0.333  0.093
2004gu  -4.2 -11.655  0.029  0.336  0.352  0.079
2004gu  -0.4 -11.640  0.026  0.334  0.355  0.075
2004gu   0.6 -11.640  0.028  0.320  0.359  0.071
2004gu   1.5 -11.652  0.051  0.336  0.355  0.073
2004gu   3.4 -11.675  0.025  0.326  0.356  0.074
2004gu   7.2 -11.733  0.031  0.290  0.364  0.064
2004gu  10.1 -11.809  0.024  0.292  0.362  0.066
2004gu  11.1 -11.834  0.029  0.284  0.364  0.062
2004gu  13.9 -11.929  0.026  0.245  0.367  0.057
2004gu  14.9 -11.961  0.023  0.229  0.366  0.058
2004gu  17.7 -12.032  0.015  0.176  0.365  0.059
2004gu  18.7 -12.053  0.016  0.162  0.363  0.060
2004gu  21.5 -12.095  0.014  0.125  0.357  0.065
2004gu  22.5 -12.099  0.013  0.112  0.356  0.064
2004gu  23.4 -12.124  0.014  0.092  0.353  0.065
2004gu  24.4 -12.125  0.013  0.090  0.351  0.068
2004gu  27.3 -12.145  0.014  0.045  0.345  0.066
2004gu  30.2 -12.167  0.013  0.012  0.338  0.067
2004gu  31.1 -12.172  0.015  0.015  0.336  0.070
2004gu  35.9 -12.225  0.025 -0.002  0.323  0.078
2004gu  37.8 -12.268  0.015 -0.017  0.324  0.074
2004gu  38.8 -12.291  0.014 -0.018  0.324  0.073
2004gu  39.7 -12.315  0.015 -0.018  0.323  0.074
2004gu  40.7 -12.341  0.019  0.008  0.321  0.084
2004gu  42.6 -12.381  0.015 -0.007  0.324  0.077
2004gu  44.5 -12.406  0.015  0.003  0.327  0.076
2004gu  46.4 -12.441  0.015  0.001  0.328  0.075
2005M   -8.3 -11.188  0.017  0.359  0.346  0.089
2005M   -7.3 -11.144  0.014  0.366  0.348  0.086
2005M   -6.4 -11.104  0.015  0.370  0.346  0.088
2005M   -5.4 -11.078  0.015  0.372  0.348  0.086
2005M   -4.4 -11.057  0.014  0.376  0.348  0.086
2005M   -3.5 -11.043  0.015  0.379  0.349  0.084
2005M   -2.4 -11.032  0.015  0.381  0.350  0.082
2005M   -1.5 -11.029  0.015  0.382  0.351  0.081
2005M    0.5 -11.035  0.017  0.378  0.353  0.079
2005M    1.5 -11.045  0.017  0.380  0.353  0.078
2005M    2.5 -11.056  0.016  0.375  0.354  0.077
2005M    3.4 -11.074  0.017  0.365  0.355  0.076
2005M    4.4 -11.086  0.016  0.354  0.356  0.075
2005M    5.4 -11.104  0.016  0.350  0.357  0.073
2005M    6.4 -11.127  0.016  0.336  0.358  0.072
2005M    7.3 -11.146  0.017  0.333  0.357  0.073
2005M    8.3 -11.170  0.016  0.325  0.358  0.072
2005M    9.3 -11.197  0.018  0.307  0.360  0.069
2005M   10.2 -11.223  0.017  0.298  0.360  0.068
2005M   11.3 -11.252  0.016  0.289  0.360  0.068
2005M   12.2 -11.279  0.017  0.277  0.360  0.068
2005M   13.2 -11.310  0.019  0.267  0.360  0.068
2005M   14.2 -11.340  0.018  0.255  0.359  0.069
2005M   15.2 -11.371  0.024  0.234  0.358  0.070
2005M   16.1 -11.389  0.033  0.238  0.355  0.074
2005M   18.1 -11.436  0.040  0.176  0.355  0.070
2005M   19.0 -11.451  0.032  0.174  0.352  0.074
2005M   20.0 -11.467  0.021  0.163  0.350  0.076
2005M   21.0 -11.480  0.021  0.150  0.348  0.077
2005M   21.9 -11.495  0.020  0.132  0.345  0.078
2005M   22.9 -11.510  0.018  0.131  0.342  0.081
2005M   23.8 -11.521  0.019  0.115  0.340  0.081
2005M   24.9 -11.538  0.018  0.105  0.338  0.083
2005M   25.9 -11.552  0.016  0.089  0.338  0.081
2005M   29.8 -11.593  0.015  0.073  0.326  0.092
2005M   31.7 -11.606  0.016  0.060  0.322  0.092
2005M   37.6 -11.704  0.016  0.048  0.312  0.101
2005M   38.6 -11.725  0.015  0.056  0.312  0.103
2005M   39.6 -11.745  0.015  0.057  0.311  0.104
2005M   46.4 -11.891  0.032  0.053  0.320  0.093
2005M   47.4 -11.897  0.019  0.075  0.317  0.099
2005M   48.3 -11.905  0.026  0.076  0.319  0.100
2005M   49.3 -11.929  0.020  0.077  0.319  0.098
2005M   50.3 -11.940  0.022  0.073  0.321  0.097
2005M   51.2 -11.952  0.014  0.092  0.319  0.101
2005M   52.2 -11.968  0.015  0.091  0.320  0.102
2005M   53.2 -11.983  0.015  0.090  0.322  0.101
2005M   57.1 -12.037  0.018  0.094  0.328  0.093
2005M   58.1 -12.052  0.015  0.105  0.327  0.095
2005M   59.1 -12.067  0.019  0.096  0.329  0.092
2005M   64.9 -12.128  0.018  0.108  0.329  0.093
2005M   66.9 -12.138  0.018  0.103  0.329  0.093
2005M   68.8 -12.142  0.016  0.138  0.324  0.103
2005al  -1.2 -10.640  0.016  0.414  0.342  0.094
2005al  -0.1 -10.640  0.017  0.415  0.342  0.093
2005al   0.9 -10.651  0.015  0.414  0.343  0.092
2005al   1.8 -10.663  0.016  0.407  0.344  0.090
2005al   5.8 -10.755  0.015  0.384  0.347  0.089
2005al  13.7 -11.039  0.019  0.311  0.345  0.089
2005al  14.7 -11.068  0.019  0.278  0.346  0.088
2005al  15.7 -11.091  0.017  0.273  0.341  0.093
2005al  21.6 -11.177  0.015  0.194  0.316  0.116
2005al  22.5 -11.186  0.015  0.184  0.311  0.121
2005al  23.5 -11.198  0.015  0.167  0.308  0.122
2005al  24.5 -11.219  0.014  0.159  0.303  0.127
2005al  25.5 -11.240  0.014  0.156  0.301  0.128
2005al  26.5 -11.269  0.014  0.160  0.299  0.131
2005al  27.5 -11.302  0.015  0.158  0.299  0.131
2005al  28.5 -11.333  0.015  0.164  0.297  0.134
2005al  29.4 -11.363  0.015  0.168  0.297  0.135
2005al  30.4 -11.386  0.015  0.177  0.295  0.138
2005al  33.4 -11.450  0.015  0.181  0.292  0.143
2005al  34.4 -11.469  0.015  0.186  0.291  0.145
2005al  35.4 -11.485  0.016  0.191  0.291  0.146
2005al  36.4 -11.499  0.016  0.193  0.292  0.145
2005al  37.3 -11.520  0.016  0.197  0.290  0.148
2005al  42.2 -11.608  0.015  0.224  0.296  0.145
2005al  43.4 -11.623  0.015  0.223  0.299  0.142
2005al  44.2 -11.647  0.016  0.232  0.299  0.143
2005al  45.3 -11.662  0.015  0.234  0.300  0.141
2005al  46.3 -11.676  0.016  0.232  0.302  0.139
2005al  47.2 -11.693  0.017  0.227  0.304  0.135
2005al  48.2 -11.707  0.017  0.222  0.307  0.133
2005al  49.2 -11.716  0.017  0.227  0.307  0.132
2005al  52.1 -11.760  0.020  0.215  0.314  0.124
2005al  59.0 -11.858  0.015  0.232  0.323  0.116
2005al  60.0 -11.872  0.017  0.228  0.326  0.111
2005el  -7.3 -10.792  0.015  0.366  0.342  0.095
2005el  -5.3 -10.677  0.014  0.373  0.345  0.092
2005el  -2.3 -10.607  0.015  0.390  0.348  0.086
2005el   8.5 -10.837  0.016  0.359  0.355  0.078
2005el  12.4 -10.988  0.015  0.304  0.355  0.076
2005el  16.3 -11.096  0.015  0.221  0.344  0.087
2005el  18.3 -11.130  0.014  0.189  0.335  0.095
2005el  19.3 -11.141  0.015  0.184  0.329  0.102
2005el  22.3 -11.182  0.014  0.147  0.314  0.113
2005el  24.2 -11.218  0.014  0.131  0.308  0.117
2005el  26.2 -11.267  0.014  0.130  0.304  0.121
2005el  28.2 -11.324  0.014  0.145  0.302  0.126
2005el  35.1 -11.490  0.016  0.177  0.302  0.132
2005el  36.0 -11.507  0.015  0.178  0.302  0.132
2005el  40.0 -11.577  0.017  0.193  0.304  0.131
2005el  42.0 -11.604  0.016  0.208  0.308  0.129
2005el  43.0 -11.633  0.025  0.185  0.313  0.121
2005el  46.9 -11.691  0.019  0.203  0.315  0.121
2005el  50.8 -11.745  0.017  0.198  0.321  0.114
2005el  51.8 -11.759  0.018  0.204  0.322  0.114
2005el  54.7 -11.802  0.020  0.176  0.332  0.098
2005el  64.5 -11.933  0.020  0.216  0.335  0.100
2005eq  -4.1 -11.176  0.015  0.386  0.349  0.083
2005eq   0.7 -11.182  0.016  0.379  0.352  0.079
2005eq   3.6 -11.214  0.016  0.364  0.354  0.077
2005eq   4.5 -11.235  0.017  0.359  0.354  0.077
2005eq   7.5 -11.285  0.016  0.348  0.356  0.075
2005eq   8.4 -11.313  0.016  0.337  0.358  0.071
2005eq  10.4 -11.369  0.016  0.313  0.360  0.068
2005eq  11.4 -11.398  0.016  0.306  0.361  0.067
2005eq  14.3 -11.488  0.017  0.271  0.361  0.066
2005eq  16.2 -11.542  0.016  0.244  0.359  0.069
2005eq  18.2 -11.586  0.019  0.210  0.356  0.071
2005eq  20.1 -11.624  0.019  0.172  0.352  0.074
2005eq  26.9 -11.713  0.022  0.092  0.336  0.083
2005eq  27.9 -11.716  0.016  0.086  0.334  0.086
2005eq  31.8 -11.745  0.014  0.066  0.325  0.090
2005eq  38.6 -11.869  0.015  0.046  0.314  0.099
2005eq  42.4 -11.948  0.015  0.068  0.316  0.100
2005eq  43.4 -11.976  0.015  0.074  0.316  0.103
2005eq  51.2 -12.092  0.020  0.082  0.323  0.097
2005eq  56.0 -12.164  0.016  0.104  0.326  0.096
2005eq  64.7 -12.262  0.022  0.132  0.330  0.095
2005eq  69.6 -12.282  0.032  0.159  0.327  0.103
2005eq  -6.0 -11.232  0.017  0.401  0.345  0.086
2005eq  -4.0 -11.195  0.016  0.405  0.346  0.085
2005eq   1.8 -11.209  0.017  0.395  0.351  0.077
2005eq   8.6 -11.348  0.016  0.338  0.357  0.071
2005eq  10.5 -11.401  0.016  0.311  0.359  0.070
2005eq  11.6 -11.428  0.016  0.311  0.359  0.069
2005eq  12.5 -11.449  0.014  0.312  0.359  0.068
2005eq  16.3 -11.562  0.015  0.256  0.358  0.070
2005eq  21.2 -11.657  0.016  0.182  0.351  0.075
2005eq  22.2 -11.671  0.015  0.168  0.349  0.077
2005eq  23.2 -11.677  0.015  0.149  0.347  0.078
2005eq  24.1 -11.690  0.014  0.131  0.345  0.077
2005eq  25.1 -11.697  0.015  0.132  0.343  0.080
2005eq  26.0 -11.720  0.017  0.100  0.343  0.076
2005eq  27.0 -11.717  0.016  0.095  0.339  0.080
2005eq  28.0 -11.732  0.018  0.083  0.338  0.080
2005eq  30.0 -11.756  0.017  0.049  0.334  0.079
2005eq  30.9 -11.762  0.015  0.056  0.331  0.083
2005eq  31.9 -11.774  0.015  0.048  0.329  0.084
2005eq  32.8 -11.785  0.017  0.042  0.329  0.081
2005eq  39.6 -11.893  0.020  0.049  0.319  0.095
2005eq  40.6 -11.934  0.020  0.052  0.319  0.093
2005eq  50.3 -12.083  0.024  0.111  0.326  0.098
2005eq  54.2 -12.156  0.025  0.126  0.327  0.099
2005hc  -4.7 -11.636  0.016  0.348  0.353  0.077
2005hc  -3.8 -11.612  0.016  0.367  0.353  0.077
2005hc  -1.9 -11.600  0.014  0.366  0.356  0.074
2005hc  -0.9 -11.594  0.016  0.374  0.355  0.073
2005hc   1.9 -11.618  0.015  0.355  0.359  0.070
2005hc   3.9 -11.646  0.015  0.337  0.360  0.068
2005hc   5.8 -11.684  0.016  0.325  0.362  0.066
2005hc   7.7 -11.729  0.015  0.311  0.363  0.064
2005hc  14.4 -11.932  0.035  0.252  0.359  0.069
2005hc  16.3 -11.980  0.019  0.217  0.363  0.061
2005hc  19.2 -12.043  0.018  0.153  0.359  0.065
2005hc  22.0 -12.080  0.017  0.130  0.352  0.071
2005hc  26.9 -12.146  0.015  0.055  0.345  0.069
2005hc  30.6 -12.181  0.014  0.012  0.334  0.071
2005hc  34.4 -12.244  0.014 -0.006  0.325  0.075
2005hc  43.9 -12.433  0.015  0.016  0.326  0.080
2005hc  60.2 -12.660  0.024  0.095  0.334  0.086
2005hc  66.8 -12.728  0.022  0.098  0.334  0.088
2005hc  68.8 -12.724  0.026  0.108  0.332  0.092
2005hc  69.7 -12.725  0.023  0.128  0.327  0.099
2005hc  -3.0 -11.639  0.018  0.405  0.349  0.080
2005hc  -2.1 -11.634  0.019  0.419  0.349  0.079
2005hc  -1.1 -11.631  0.017  0.411  0.350  0.078
2005hc  -0.2 -11.633  0.016  0.413  0.351  0.077
2005hc   5.5 -11.722  0.017  0.373  0.356  0.070
2005hc   8.3 -11.775  0.016  0.352  0.359  0.067
2005hc   9.3 -11.814  0.018  0.331  0.359  0.068
2005hc  10.3 -11.845  0.017  0.324  0.360  0.068
2005hc  11.2 -11.870  0.017  0.321  0.360  0.065
2005hc  12.2 -11.917  0.018  0.302  0.360  0.067
2005hc  13.1 -11.945  0.019  0.274  0.358  0.070
2005hc  14.1 -11.971  0.019  0.260  0.360  0.067
2005hc  15.0 -12.007  0.020  0.256  0.359  0.067
2005hc  27.5 -12.194  0.023  0.084  0.334  0.083
2005hc  38.0 -12.370  0.017  0.026  0.319  0.087
2005hc  57.1 -12.690  0.032  0.085  0.329  0.089
2005hj  -3.2 -11.738  0.017  0.399  0.350  0.080
2005hj  -1.3 -11.733  0.018  0.402  0.352  0.076
2005hj   0.6 -11.754  0.019  0.387  0.355  0.072
2005hj   7.2 -11.871  0.026  0.341  0.354  0.076
2005hj   8.2 -11.895  0.019  0.313  0.358  0.071
2005hj  14.8 -12.098  0.018  0.198  0.368  0.056
2005hj  19.5 -12.210  0.025  0.165  0.352  0.073
2005hj  26.1 -12.281  0.021  0.084  0.338  0.080
2005hj  30.9 -12.310  0.016  0.007  0.334  0.071
2005hj  35.5 -12.398  0.025  0.074  0.307  0.110
2005hj  47.8 -12.602  0.020  0.101  0.305  0.116
2005hj  51.6 -12.655  0.036  0.067  0.328  0.088
2005hj  61.0 -12.766  0.042  0.096  0.336  0.084
2005hj  68.6 -12.799  0.027  0.160  0.321  0.106
2005iq  -5.4 -11.453  0.016  0.393  0.341  0.094
2005iq  -4.4 -11.418  0.017  0.396  0.342  0.094
2005iq  -3.4 -11.395  0.018  0.404  0.342  0.094
2005iq  -0.5 -11.384  0.019  0.403  0.345  0.089
2005iq   1.5 -11.403  0.021  0.402  0.346  0.089
2005iq   2.4 -11.422  0.018  0.397  0.346  0.088
2005iq   6.3 -11.531  0.019  0.358  0.351  0.081
2005iq   7.3 -11.562  0.018  0.357  0.352  0.081
2005iq  10.1 -11.674  0.017  0.332  0.353  0.079
2005iq  11.1 -11.713  0.017  0.328  0.349  0.084
2005iq  14.0 -11.808  0.018  0.293  0.344  0.090
2005iq  17.9 -11.891  0.019  0.226  0.333  0.101
2005iq  27.6 -12.024  0.015  0.148  0.304  0.124
2005iq  32.4 -12.155  0.016  0.152  0.297  0.133
2005iq  37.2 -12.246  0.021  0.171  0.298  0.137
2005iq  41.1 -12.341  0.017  0.178  0.299  0.136
2005iq  48.8 -12.471  0.036  0.157  0.314  0.115
2005iq  56.5 -12.568  0.028  0.187  0.323  0.110
2005ki  -9.8 -11.339  0.017  0.357  0.338  0.102
2005ki  -3.0 -10.899  0.016  0.430  0.337  0.099
2005ki  -2.0 -10.894  0.016  0.429  0.338  0.101
2005ki   1.0 -10.912  0.019  0.416  0.343  0.092
2005ki   2.0 -10.927  0.016  0.411  0.342  0.096
2005ki   6.9 -11.062  0.016  0.390  0.347  0.088
2005ki   7.9 -11.102  0.017  0.389  0.347  0.088
2005ki  10.8 -11.217  0.017  0.363  0.345  0.090
2005ki  14.7 -11.340  0.019  0.275  0.340  0.095
2005ki  15.7 -11.359  0.016  0.245  0.339  0.094
2005ki  22.6 -11.464  0.014  0.170  0.307  0.124
2005ki  24.5 -11.508  0.015  0.157  0.301  0.128
2005ki  30.4 -11.672  0.015  0.185  0.289  0.146
2005ki  32.4 -11.717  0.015  0.198  0.289  0.149
2005ki  34.3 -11.754  0.015  0.209  0.289  0.150
2005ki  35.3 -11.771  0.015  0.214  0.287  0.153
2005ki  39.2 -11.838  0.017  0.223  0.291  0.151
2005ki  42.1 -11.889  0.017  0.237  0.296  0.147
2005ki  45.1 -11.932  0.023  0.256  0.300  0.144
2005ki  46.1 -11.956  0.018  0.248  0.302  0.141
2005ki  54.9 -12.083  0.017  0.240  0.314  0.126
2005ki  55.9 -12.103  0.021  0.206  0.322  0.113
2005ki  56.8 -12.096  0.020  0.218  0.324  0.112
2005ki  57.8 -12.125  0.020  0.224  0.323  0.114
2005ki  58.8 -12.133  0.018  0.235  0.322  0.115
2005ki  64.7 -12.200  0.021  0.264  0.323  0.116
2005ki  65.7 -12.208  0.021  0.260  0.324  0.115
2005ki  67.6 -12.226  0.025  0.259  0.318  0.121
2005ki  68.4 -12.222  0.022  0.292  0.311  0.131
2005ls  -0.2 -11.069  0.014  0.222  0.346  0.087
2005ls  10.4 -11.262  0.014  0.165  0.356  0.068
2005ls  11.5 -11.298  0.014  0.157  0.355  0.069
2005ls  12.5 -11.329  0.015  0.138  0.353  0.070
2005ls  13.5 -11.351  0.015  0.140  0.354  0.069
2005ls  14.5 -11.377  0.015  0.121  0.351  0.070
2005ls  15.5 -11.404  0.017  0.097  0.350  0.069
2005ls  16.4 -11.427  0.016  0.082  0.346  0.071
2005ls  22.3 -11.481  0.015  0.009  0.334  0.071
2005ls  30.1 -11.501  0.016 -0.059  0.314  0.068
2005ls  37.0 -11.585  0.015 -0.081  0.301  0.069
2005ls  48.7 -11.831  0.021 -0.066  0.308  0.071
2005ls  49.6 -11.841  0.020 -0.046  0.311  0.075
2005ls  52.6 -11.890  0.020 -0.045  0.313  0.075
2006S   -5.3 -11.455  0.015  0.351  0.349  0.082
2006S   -4.4 -11.430  0.015  0.360  0.350  0.081
2006S   -3.4 -11.414  0.016  0.365  0.351  0.080
2006S   -2.4 -11.405  0.016  0.372  0.352  0.078
2006S   -1.4 -11.402  0.015  0.371  0.353  0.076
2006S   16.0 -11.801  0.015  0.199  0.360  0.065
2006S   18.0 -11.828  0.016  0.184  0.356  0.069
2006S   25.7 -11.937  0.019  0.045  0.341  0.069
2006S   26.7 -11.937  0.018  0.049  0.340  0.071
2006S   27.6 -11.943  0.015  0.036  0.336  0.073
2006S   28.6 -11.947  0.015  0.024  0.335  0.070
2006S   29.6 -11.968  0.016  0.019  0.331  0.076
2006S   32.5 -11.997  0.016  0.002  0.326  0.077
2006S   46.9 -12.261  0.019  0.026  0.323  0.085
2006S   60.5 -12.501  0.036  0.015  0.334  0.072
2006S   69.1 -12.590  0.063  0.065  0.335  0.081
2006ac  -4.1 -11.177  0.018  0.354  0.347  0.087
2006ac  -2.1 -11.144  0.017  0.344  0.350  0.081
2006ac  -0.2 -11.153  0.016  0.347  0.353  0.078
2006ac   4.7 -11.241  0.015  0.325  0.359  0.069
2006ac   6.7 -11.284  0.014  0.307  0.361  0.065
2006ac  14.5 -11.543  0.017  0.222  0.355  0.072
2006ac  15.5 -11.565  0.015  0.199  0.354  0.073
2006ac  16.3 -11.576  0.015  0.185  0.353  0.072
2006ac  17.4 -11.596  0.015  0.151  0.350  0.073
2006ac  18.4 -11.613  0.014  0.137  0.347  0.076
2006ac  21.2 -11.641  0.016  0.095  0.341  0.076
2006ac  26.0 -11.732  0.019  0.025  0.324  0.081
2006ac  30.1 -11.823  0.017  0.043  0.320  0.090
2006ac  35.8 -11.929  0.021  0.057  0.316  0.098
2006ac  44.7 -12.104  0.025  0.095  0.328  0.092
2006ac  46.6 -12.141  0.022  0.113  0.327  0.095
2006ac  49.6 -12.170  0.021  0.089  0.333  0.085
2006ac  51.4 -12.207  0.027  0.113  0.333  0.089
2006ac  54.3 -12.272  0.020  0.120  0.338  0.084
2006ac  62.1 -12.346  0.028  0.166  0.345  0.082
2006ax -11.7 -11.304  0.015  0.283  0.343  0.091
2006ax  -8.7 -10.945  0.016  0.355  0.346  0.089
2006ax  -7.7 -10.866  0.015  0.369  0.346  0.089
2006ax  -3.8 -10.709  0.015  0.398  0.348  0.086
2006ax  -2.8 -10.690  0.014  0.408  0.347  0.085
2006ax   1.0 -10.693  0.014  0.412  0.349  0.082
2006ax   4.0 -10.744  0.016  0.398  0.350  0.083
2006ax   5.0 -10.768  0.014  0.390  0.350  0.084
2006ax   7.1 -10.824  0.015  0.378  0.350  0.081
2006ax   7.9 -10.848  0.015  0.371  0.352  0.079
2006ax  10.9 -10.958  0.017  0.337  0.352  0.080
2006ax  12.9 -11.014  0.016  0.331  0.352  0.079
2006ax  13.9 -11.048  0.015  0.315  0.352  0.078
2006ax  17.7 -11.148  0.014  0.267  0.344  0.089
2006ax  22.7 -11.229  0.015  0.186  0.331  0.098
2006ax  30.5 -11.318  0.014  0.139  0.305  0.122
2006ax  33.5 -11.368  0.014  0.138  0.299  0.129
2006ax  38.4 -11.475  0.014  0.162  0.297  0.137
2006ax  39.4 -11.500  0.014  0.157  0.297  0.135
2006ax  42.3 -11.555  0.015  0.173  0.300  0.135
2006ax  43.3 -11.568  0.014  0.183  0.300  0.136
2006ax  44.2 -11.585  0.015  0.178  0.303  0.132
2006ax  62.0 -11.838  0.017  0.186  0.326  0.105
2006ax  62.9 -11.846  0.017  0.164  0.331  0.097
2006ax  63.9 -11.854  0.015  0.171  0.330  0.100
2006ax  69.8 -11.881  0.016  0.220  0.324  0.112
2006ax  -9.7 -11.043  0.016  0.349  0.347  0.086
2006ax  -8.7 -10.942  0.015  0.377  0.347  0.086
2006ax  -7.8 -10.882  0.015  0.385  0.348  0.083
2006ax  -6.8 -10.817  0.015  0.401  0.347  0.085
2006ax  -1.9 -10.702  0.015  0.419  0.350  0.080
2006ax   0.1 -10.699  0.015  0.425  0.351  0.079
2006ax   2.0 -10.731  0.015  0.411  0.352  0.076
2006ax   5.0 -10.786  0.015  0.393  0.354  0.075
2006ax   5.9 -10.820  0.020  0.379  0.354  0.076
2006ax   6.9 -10.839  0.016  0.375  0.354  0.076
2006ax  11.8 -11.017  0.015  0.338  0.356  0.073
2006ax  12.8 -11.043  0.016  0.334  0.355  0.075
2006ax  15.8 -11.113  0.015  0.296  0.351  0.079
2006ax  17.7 -11.161  0.014  0.257  0.348  0.082
2006ax  18.7 -11.182  0.014  0.240  0.346  0.085
2006ax  20.6 -11.215  0.014  0.207  0.343  0.086
2006ax  21.6 -11.229  0.014  0.186  0.341  0.087
2006ax  29.6 -11.325  0.014  0.092  0.323  0.095
2006ax  30.5 -11.330  0.014  0.096  0.322  0.098
2006ax  31.4 -11.349  0.014  0.088  0.320  0.099
2006ax  32.4 -11.365  0.015  0.080  0.318  0.100
2006ax  42.3 -11.563  0.022  0.138  0.315  0.114
2006ax  51.1 -11.701  0.019  0.141  0.325  0.101
2006bt  -4.4 -11.440  0.017  0.329  0.337  0.101
2006bt  -2.5 -11.404  0.014  0.332  0.339  0.098
2006bt   0.4 -11.399  0.015  0.321  0.341  0.095
2006bt   3.4 -11.428  0.015  0.294  0.341  0.093
2006bt   4.3 -11.445  0.014  0.280  0.341  0.094
2006bt   8.1 -11.521  0.017  0.234  0.341  0.092
2006bt   9.1 -11.540  0.017  0.224  0.343  0.089
2006bt  12.1 -11.624  0.019  0.178  0.342  0.086
2006bt  13.0 -11.649  0.017  0.167  0.341  0.087
2006bt  14.0 -11.671  0.017  0.164  0.339  0.087
2006bt  27.5 -11.892  0.014  0.044  0.311  0.100
2006bt  31.4 -11.929  0.021  0.029  0.301  0.103
2006bt  32.3 -11.944  0.019  0.034  0.297  0.111
2006bt  34.3 -11.961  0.023  0.039  0.292  0.117
2006bt  35.2 -11.973  0.023  0.036  0.293  0.117
2006bt  38.0 -12.010  0.018  0.049  0.290  0.121
2006bt  39.0 -12.037  0.016  0.052  0.290  0.121
2006bt  -1.6 -11.412  0.016  0.366  0.337  0.098
2006bt  -0.7 -11.415  0.015  0.359  0.338  0.097
2006bt   0.4 -11.418  0.015  0.353  0.339  0.096
2006bt   1.1 -11.422  0.015  0.353  0.340  0.094
2006bt   2.1 -11.431  0.015  0.349  0.342  0.092
2006bt   3.1 -11.442  0.016  0.338  0.343  0.091
2006bt   4.2 -11.460  0.015  0.323  0.344  0.089
2006bt   5.1 -11.475  0.014  0.314  0.345  0.088
2006bt   6.0 -11.491  0.015  0.305  0.346  0.086
2006bt   9.0 -11.556  0.017  0.274  0.348  0.083
2006bt   9.9 -11.585  0.020  0.256  0.350  0.080
2006bt  16.8 -11.754  0.017  0.135  0.345  0.076
2006bt  21.7 -11.813  0.015  0.088  0.334  0.084
2006bt  28.4 -11.913  0.016  0.025  0.317  0.090
2006bt  32.3 -11.959  0.017  0.016  0.306  0.098
2006bt  33.2 -11.971  0.016  0.016  0.305  0.098
2006bt  36.2 -12.033  0.018 -0.009  0.303  0.093
2006bt  40.9 -12.137  0.039  0.037  0.299  0.110
2006bt  48.7 -12.198  0.017  0.032  0.312  0.096
2006bt  69.0 -12.440  0.057  0.120  0.327  0.095
2006et  -7.4 -11.166  0.015  0.259  0.348  0.086
2006et  -5.6 -11.090  0.022  0.263  0.349  0.085
2006et  -2.6 -11.036  0.014  0.275  0.353  0.080
2006et   0.4 -11.037  0.014  0.276  0.356  0.074
2006et   4.3 -11.093  0.014  0.248  0.359  0.069
2006et   7.2 -11.149  0.014  0.229  0.362  0.065
2006et   9.2 -11.195  0.014  0.220  0.363  0.063
2006et  13.1 -11.315  0.015  0.186  0.363  0.061
2006et  17.9 -11.427  0.015  0.121  0.356  0.064
2006et  18.9 -11.445  0.015  0.110  0.354  0.065
2006et  23.0 -11.476  0.018  0.061  0.343  0.070
2006et  28.8 -11.550  0.014 -0.001  0.325  0.075
2006et  29.6 -11.531  0.013 -0.012  0.326  0.071
2006et  34.6 -11.608  0.014 -0.029  0.316  0.076
2006et  44.4 -11.817  0.014  0.000  0.318  0.083
2006et  49.3 -11.865  0.022  0.003  0.322  0.080
2006et  51.2 -11.913  0.014  0.014  0.323  0.082
2006et  57.1 -12.006  0.016  0.018  0.329  0.077
2006et  64.8 -12.086  0.016  0.033  0.330  0.079
2006gt  -2.3 -11.908  0.018  0.311  0.332  0.107
2006gt  -0.4 -11.905  0.017  0.280  0.335  0.103
2006gt   3.5 -11.976  0.017  0.225  0.341  0.090
2006gt   4.4 -12.002  0.018  0.215  0.342  0.090
2006gt  14.0 -12.306  0.026  0.064  0.324  0.090
2006gt  19.7 -12.404  0.015  0.066  0.299  0.114
2006gt  23.5 -12.508  0.016  0.075  0.295  0.120
2006gt  31.2 -12.709  0.017  0.146  0.293  0.138
2006gt  34.0 -12.768  0.021  0.129  0.298  0.129
2006gt  40.7 -12.896  0.030  0.171  0.310  0.122
2006gt  46.5 -12.997  0.018  0.213  0.311  0.129
2006gt  50.3 -13.027  0.021  0.214  0.312  0.126
2006gt  59.8 -13.175  0.026  0.253  0.321  0.119
2006kf  -4.9 -11.069  0.015  0.333  0.344  0.093
2006kf  -3.0 -11.012  0.014  0.333  0.348  0.088
2006kf  -2.1 -11.003  0.015  0.338  0.348  0.087
2006kf   0.9 -11.017  0.015  0.329  0.353  0.080
2006kf   6.8 -11.187  0.016  0.278  0.358  0.072
2006kf  10.7 -11.342  0.015  0.213  0.357  0.070
2006kf  14.6 -11.443  0.015  0.129  0.345  0.078
2006kf  18.4 -11.513  0.014  0.086  0.330  0.088
2006kf  23.4 -11.618  0.014  0.046  0.314  0.095
2006kf  26.3 -11.694  0.015  0.047  0.307  0.103
2006kf  27.3 -11.719  0.015  0.061  0.306  0.107
2006kf  33.2 -11.873  0.015  0.094  0.312  0.109
2006kf  38.1 -11.968  0.023  0.087  0.319  0.102
2006kf  41.9 -12.029  0.018  0.113  0.319  0.105
2006kf  44.9 -12.079  0.015  0.126  0.322  0.104
2006kf  48.8 -12.138  0.014  0.140  0.325  0.103
2006kf  53.6 -12.220  0.016  0.161  0.335  0.093
2006kf  59.5 -12.289  0.026  0.176  0.340  0.088
2006le -11.5 -11.076  0.017  0.332  0.357  0.073
2006le -10.8 -10.987  0.017  0.335  0.359  0.069
2006le  -8.6 -10.804  0.016  0.363  0.359  0.070
2006le  -7.7 -10.745  0.016  0.379  0.359  0.069
2006le  -6.7 -10.698  0.017  0.387  0.360  0.067
2006le  -4.7 -10.638  0.018  0.399  0.360  0.067
2006le  -3.8 -10.629  0.021  0.394  0.361  0.066
2006le  -1.8 -10.608  0.020  0.392  0.362  0.064
2006le   2.2 -10.630  0.016  0.373  0.365  0.059
2006le   3.2 -10.647  0.017  0.368  0.365  0.059
2006le   4.1 -10.680  0.017  0.353  0.366  0.058
2006le   5.1 -10.684  0.018  0.352  0.367  0.057
2006le   7.1 -10.734  0.018  0.333  0.368  0.056
2006le   8.1 -10.754  0.018  0.343  0.368  0.056
2006le  13.8 -10.936  0.016  0.312  0.368  0.056
2006le  17.8 -11.054  0.017  0.238  0.365  0.059
2006le  20.8 -11.104  0.022  0.188  0.362  0.062
2006le  21.7 -11.120  0.025  0.174  0.361  0.062
2006le  22.7 -11.141  0.025  0.162  0.359  0.064
2006le  23.7 -11.161  0.015  0.154  0.356  0.067
2006le  27.6 -11.202  0.014  0.094  0.348  0.070
2006le  28.7 -11.207  0.020  0.084  0.346  0.071
2006le  29.6 -11.216  0.024  0.086  0.343  0.076
2006le  31.6 -11.240  0.024  0.083  0.339  0.078
2006le  35.5 -11.337  0.015  0.051  0.333  0.079
2006le  37.4 -11.376  0.015  0.063  0.334  0.081
2006le  40.5 -11.433  0.015  0.082  0.335  0.083
2006le  42.4 -11.485  0.022  0.092  0.334  0.086
2006le  46.3 -11.534  0.016  0.093  0.338  0.081
2006le  51.1 -11.638  0.020  0.126  0.346  0.077
2006le  52.2 -11.637  0.019  0.126  0.341  0.083
2006le  65.0 -11.781  0.028  0.155  0.349  0.076
2006le  67.9 -11.790  0.049  0.175  0.346  0.080
2006ob  -3.1 -11.940  0.018  0.378  0.339  0.098
2006ob   1.5 -11.964  0.017  0.341  0.351  0.083
2006ob   9.1 -12.215  0.025  0.209  0.359  0.068
2006ob  11.0 -12.275  0.030  0.214  0.349  0.082
2006ob  14.8 -12.375  0.017  0.062  0.345  0.070
2006ob  19.5 -12.447  0.018  0.012  0.330  0.074
2006ob  22.3 -12.514  0.020  0.001  0.319  0.081
2006ob  27.0 -12.626  0.026  0.005  0.308  0.092
2006ob  34.6 -12.796  0.054  0.182  0.290  0.144
2006ob  38.3 -12.904  0.026  0.022  0.326  0.081
2006ob  42.1 -12.949  0.035  0.132  0.310  0.116
2006ob  45.9 -12.985  0.041  0.121  0.316  0.109
2006ob  54.4 -13.095  0.047  0.171  0.327  0.103
2006ot   3.3 -11.837  0.017  0.320  0.338  0.098
2006ot   4.3 -11.846  0.016  0.321  0.338  0.098
2006ot   7.0 -11.884  0.018  0.254  0.346  0.085
2006ot   9.0 -11.930  0.019  0.234  0.346  0.086
2006ot  10.9 -11.965  0.019  0.198  0.350  0.078
2006ot  12.8 -12.013  0.020  0.171  0.345  0.082
2006ot  16.6 -12.099  0.017  0.106  0.344  0.078
2006ot  21.3 -12.168  0.018  0.049  0.336  0.076
2006ot  28.0 -12.272  0.015 -0.016  0.323  0.074
2006ot  32.6 -12.317  0.018 -0.033  0.308  0.081
2006ot  35.5 -12.360  0.020 -0.033  0.303  0.086
2006ot  42.2 -12.464  0.020 -0.028  0.303  0.088
2006ot  47.9 -12.543  0.023 -0.034  0.312  0.079
2006ot  54.5 -12.610  0.024  0.003  0.311  0.091
2006ot  58.3 -12.657  0.020 -0.007  0.320  0.081
2006ot  62.1 -12.714  0.023 -0.001  0.323  0.078
2007S  -10.8 -11.210  0.016  0.163  0.341  0.090
2007S   -6.9 -10.969  0.014  0.176  0.344  0.088
2007S   -1.0 -10.885  0.014  0.187  0.351  0.077
2007S    9.8 -11.058  0.014  0.142  0.361  0.061
2007S   13.7 -11.170  0.015  0.115  0.359  0.061
2007S   15.7 -11.210  0.014  0.089  0.354  0.064
2007S   16.7 -11.229  0.015  0.081  0.353  0.063
2007S   20.7 -11.276  0.015  0.032  0.344  0.064
2007S   21.6 -11.283  0.019  0.020  0.342  0.065
2007S   24.6 -11.300  0.015 -0.010  0.335  0.064
2007S   29.6 -11.318  0.016 -0.050  0.324  0.063
2007S   40.4 -11.494  0.019 -0.066  0.309  0.069
2007S   49.2 -11.654  0.018 -0.048  0.315  0.072
2007S   54.1 -11.734  0.016 -0.029  0.320  0.072
2007S   58.1 -11.799  0.018 -0.024  0.324  0.071
2007S   67.9 -11.893  0.017 -0.007  0.322  0.077
2007ai  -0.9 -11.378  0.019  0.286  0.355  0.077
2007ai   1.0 -11.391  0.016  0.282  0.358  0.073
2007ai   5.9 -11.468  0.019  0.244  0.362  0.066
2007ai   7.8 -11.510  0.019  0.234  0.363  0.064
2007ai   8.8 -11.538  0.018  0.220  0.363  0.064
2007ai  11.7 -11.621  0.019  0.198  0.363  0.062
2007ai  16.5 -11.741  0.021  0.146  0.357  0.065
2007ai  20.4 -11.798  0.029  0.087  0.349  0.067
2007ai  25.2 -11.842  0.017  0.036  0.338  0.072
2007ai  26.2 -11.858  0.014  0.017  0.335  0.071
2007ai  29.2 -11.875  0.016 -0.007  0.328  0.073
2007ai  38.8 -12.026  0.015 -0.042  0.309  0.078
2007ai  52.4 -12.273  0.017 -0.008  0.317  0.082
2007ai  56.3 -12.326  0.020  0.001  0.321  0.081
2007ai  60.1 -12.376  0.018  0.013  0.324  0.081
2007ai  67.8 -12.467  0.021  0.028  0.321  0.088
2007as  -0.3 -10.887  0.014  0.352  0.350  0.082
2007as   0.7 -10.897  0.014  0.346  0.351  0.081
2007as   3.5 -10.942  0.014  0.329  0.355  0.077
2007as   8.5 -11.091  0.014  0.310  0.358  0.072
2007as  12.3 -11.230  0.016  0.283  0.354  0.077
2007as  15.3 -11.320  0.018  0.227  0.349  0.081
2007as  21.3 -11.389  0.014  0.128  0.329  0.095
2007as  25.1 -11.431  0.014  0.080  0.315  0.103
2007as  31.0 -11.585  0.016  0.078  0.307  0.111
2007as  36.0 -11.706  0.015  0.093  0.309  0.113
2007as  41.7 -11.807  0.014  0.119  0.315  0.111
2007as  44.8 -11.849  0.015  0.148  0.318  0.111
2007as  46.7 -11.876  0.014  0.150  0.319  0.111
2007as  48.7 -11.892  0.015  0.158  0.320  0.112
2007as  53.5 -11.964  0.016  0.170  0.326  0.105
2007as  56.5 -12.009  0.016  0.163  0.329  0.102
2007as  60.5 -12.068  0.017  0.173  0.333  0.097
2007as  62.4 -12.077  0.017  0.191  0.335  0.098
2007ba  -3.1 -11.723  0.019  0.238  0.340  0.095
2007ba  -0.2 -11.699  0.018  0.211  0.344  0.086
2007ba   2.7 -11.726  0.026  0.169  0.348  0.078
2007ba   4.6 -11.787  0.016  0.135  0.348  0.076
2007ba   5.5 -11.818  0.015  0.130  0.350  0.072
2007ba   9.3 -11.948  0.017  0.078  0.345  0.069
2007ba  13.2 -12.049  0.018  0.035  0.332  0.076
2007ba  15.1 -12.067  0.018  0.012  0.327  0.075
2007ba  20.0 -12.178  0.018 -0.017  0.317  0.076
2007ba  25.7 -12.353  0.029  0.006  0.313  0.086
2007ba  28.6 -12.405  0.019  0.036  0.313  0.093
2007ba  30.5 -12.425  0.032  0.009  0.321  0.079
2007ba  33.4 -12.486  0.027  0.019  0.323  0.081
2007ba  44.0 -12.630  0.037  0.040  0.333  0.076
2007ba  46.8 -12.676  0.041  0.062  0.323  0.090
2007ba  55.4 -12.684  0.049  0.074  0.332  0.082
2007bd  -9.5 -11.669  0.015  0.315  0.338  0.098
2007bd  -7.5 -11.475  0.015  0.346  0.341  0.095
2007bd  -0.7 -11.297  0.046  0.409  0.343  0.092
2007bd   0.2 -11.300  0.019  0.393  0.347  0.086
2007bd   6.0 -11.427  0.016  0.356  0.351  0.081
2007bd  10.9 -11.603  0.017  0.336  0.352  0.079
2007bd  16.7 -11.767  0.016  0.236  0.343  0.090
2007bd  19.6 -11.801  0.017  0.195  0.331  0.099
2007bd  27.3 -11.924  0.014  0.129  0.305  0.119
2007bd  31.2 -12.029  0.017  0.116  0.301  0.122
2007bd  37.0 -12.151  0.023  0.122  0.303  0.122
2007bd  50.6 -12.386  0.034  0.167  0.316  0.115
2007jg  -3.0 -11.613  0.016  0.295  0.350  0.082
2007jg  -2.0 -11.599  0.016  0.299  0.352  0.079
2007jg  -1.0 -11.593  0.015  0.301  0.354  0.077
2007jg   1.8 -11.612  0.020  0.302  0.357  0.073
2007jg   9.5 -11.823  0.017  0.249  0.363  0.064
2007jg  11.5 -11.887  0.016  0.242  0.361  0.065
2007jg  13.4 -11.956  0.016  0.211  0.359  0.067
2007jg  16.2 -12.031  0.019  0.166  0.352  0.073
2007jg  18.2 -12.079  0.019  0.120  0.347  0.074
2007jg  25.0 -12.114  0.015  0.064  0.327  0.087
2007jg  26.8 -12.141  0.015  0.056  0.323  0.089
2007jg  27.8 -12.153  0.038  0.043  0.323  0.086
2007jg  29.7 -12.194  0.018  0.037  0.319  0.089
2007jg  35.6 -12.331  0.019  0.054  0.309  0.104
2007jg  43.2 -12.507  0.018  0.076  0.315  0.102
2007jg  45.1 -12.540  0.018  0.084  0.316  0.103
2007jg  49.0 -12.600  0.017  0.086  0.320  0.100
2007jg  52.8 -12.666  0.024  0.108  0.325  0.098
2007jg  54.7 -12.676  0.020  0.119  0.329  0.095
2007jg  56.7 -12.721  0.027  0.116  0.335  0.089
2007nq  -1.6 -11.621  0.018  0.386  0.339  0.099
2007nq   1.3 -11.651  0.021  0.355  0.344  0.091
2007nq   4.1 -11.712  0.017  0.334  0.346  0.090
2007nq   8.1 -11.866  0.018  0.298  0.347  0.089
2007nq   9.9 -11.929  0.018  0.274  0.349  0.082
2007nq  11.8 -11.997  0.016  0.236  0.343  0.090
2007nq  13.7 -12.040  0.018  0.197  0.335  0.096
2007nq  21.4 -12.157  0.016  0.075  0.307  0.107
2007nq  22.3 -12.182  0.015  0.081  0.303  0.111
2007nq  23.3 -12.216  0.016  0.076  0.303  0.111
2007nq  27.1 -12.338  0.029  0.042  0.312  0.097
2007nq  30.0 -12.400  0.024  0.070  0.304  0.110
2007nq  34.7 -12.495  0.019  0.133  0.299  0.128
2007nq  39.5 -12.578  0.041  0.115  0.312  0.111
2007nq  42.4 -12.619  0.026  0.156  0.304  0.126
2007nq  44.3 -12.635  0.023  0.170  0.307  0.126
2007nq  48.1 -12.718  0.028  0.144  0.314  0.113
2007nq  53.8 -12.802  0.040  0.170  0.325  0.107
2007nq  54.8 -12.802  0.057  0.175  0.326  0.106
2007nq  55.7 -12.804  0.054  0.175  0.324  0.108
2007nq  56.7 -12.813  0.022  0.192  0.322  0.112
2007nq  64.4 -12.924  0.042  0.195  0.330  0.101
2007nq  66.3 -12.936  0.037  0.212  0.328  0.106
2008bc -10.2 -10.934  0.014  0.293  0.353  0.078
2008bc  -9.5 -10.853  0.015  0.305  0.354  0.079
2008bc  -8.4 -10.755  0.014  0.319  0.355  0.077
2008bc  -7.5 -10.698  0.014  0.333  0.356  0.075
2008bc  -6.5 -10.647  0.014  0.341  0.356  0.075
2008bc  -4.4 -10.579  0.014  0.354  0.357  0.073
2008bc  -2.6 -10.553  0.016  0.365  0.358  0.071
2008bc  -1.6 -10.544  0.014  0.367  0.359  0.070
2008bc  -0.6 -10.548  0.015  0.363  0.360  0.068
2008bc   1.5 -10.565  0.014  0.356  0.361  0.068
2008bc   2.5 -10.578  0.014  0.351  0.362  0.066
2008bc   8.2 -10.695  0.016  0.325  0.365  0.062
2008bc  10.3 -10.758  0.016  0.318  0.365  0.060
2008bc  12.2 -10.825  0.015  0.302  0.365  0.062
2008bc  14.2 -10.891  0.014  0.284  0.365  0.061
2008bc  16.2 -10.948  0.015  0.255  0.362  0.065
2008bc  18.1 -10.994  0.015  0.221  0.359  0.069
2008bc  19.2 -11.014  0.014  0.208  0.357  0.070
2008bc  21.0 -11.045  0.015  0.183  0.353  0.074
2008bc  23.0 -11.070  0.014  0.159  0.348  0.078
2008bc  24.1 -11.089  0.015  0.148  0.344  0.081
2008bc  25.0 -11.099  0.015  0.118  0.344  0.078
2008bc  26.0 -11.111  0.015  0.116  0.339  0.083
2008bc  31.9 -11.184  0.013  0.080  0.322  0.096
2008bc  38.8 -11.340  0.013  0.097  0.317  0.105
2008bc  41.7 -11.400  0.013  0.107  0.320  0.103
2008bc  44.8 -11.454  0.014  0.110  0.324  0.100
2008bc  55.5 -11.618  0.040  0.109  0.337  0.084
2008bc  67.3 -11.736  0.017  0.156  0.338  0.088
2008bq  -0.6 -11.355  0.014  0.319  0.356  0.074
2008bq   3.3 -11.392  0.016  0.296  0.361  0.067
2008bq   5.2 -11.422  0.015  0.287  0.361  0.066
2008bq   6.2 -11.442  0.016  0.283  0.362  0.065
2008bq   7.1 -11.463  0.016  0.273  0.363  0.064
2008bq   9.1 -11.508  0.015  0.264  0.364  0.062
2008bq  10.1 -11.540  0.015  0.255  0.364  0.062
2008bq  11.0 -11.567  0.017  0.256  0.364  0.061
2008bq  12.0 -11.602  0.017  0.236  0.364  0.061
2008bq  12.9 -11.635  0.015  0.224  0.364  0.061
2008bq  16.8 -11.742  0.017  0.172  0.358  0.066
2008bq  25.5 -11.856  0.015  0.050  0.339  0.073
2008bq  27.4 -11.872  0.017  0.039  0.335  0.073
2008bq  31.3 -11.913  0.013  0.010  0.325  0.077
2008bq  35.2 -11.994  0.014  0.002  0.316  0.085
2008bq  41.9 -12.131  0.031  0.016  0.319  0.087
2008hv -10.6 -11.180  0.015  0.286  0.340  0.095
2008hv  -8.6 -10.890  0.014  0.325  0.343  0.094
2008hv  -7.7 -10.792  0.015  0.332  0.343  0.094
2008hv  -6.7 -10.716  0.014  0.336  0.344  0.091
2008hv  -3.7 -10.604  0.015  0.361  0.344  0.091
2008hv   0.2 -10.593  0.015  0.374  0.349  0.086
2008hv   1.2 -10.604  0.015  0.363  0.350  0.083
2008hv  10.1 -10.868  0.015  0.313  0.356  0.075
2008hv  13.0 -10.970  0.015  0.258  0.355  0.075
2008hv  14.0 -11.000  0.015  0.242  0.352  0.079
2008hv  17.1 -11.069  0.014  0.185  0.344  0.084
2008hv  20.0 -11.109  0.014  0.145  0.332  0.094
2008hv  21.0 -11.114  0.014  0.134  0.327  0.097
2008hv  21.9 -11.132  0.014  0.124  0.322  0.101
2008hv  22.9 -11.147  0.014  0.126  0.315  0.108
2008hv  23.9 -11.167  0.015  0.111  0.313  0.109
2008hv  25.0 -11.192  0.015  0.115  0.308  0.114
2008hv  26.9 -11.238  0.016  0.116  0.305  0.118
2008hv  38.7 -11.511  0.015  0.156  0.309  0.121
2008hv  49.5 -11.677  0.015  0.169  0.321  0.111
2008hv  52.5 -11.722  0.019  0.180  0.322  0.111
2008hv  56.4 -11.768  0.017  0.161  0.332  0.097
2008hv  60.3 -11.827  0.016  0.164  0.341  0.086
2008hv  66.3 -11.892  0.017  0.185  0.342  0.087
2008ia  -3.7 -11.029  0.015  0.305  0.352  0.081
2008ia  -2.6 -11.009  0.015  0.317  0.353  0.080
2008ia   0.2 -11.009  0.017  0.329  0.356  0.076
2008ia   5.1 -11.100  0.016  0.293  0.362  0.067
2008ia   8.1 -11.206  0.018  0.286  0.363  0.065
2008ia  16.8 -11.466  0.016  0.137  0.350  0.073
2008ia  17.8 -11.482  0.016  0.133  0.346  0.077
2008ia  20.7 -11.513  0.014  0.089  0.334  0.084
2008ia  24.7 -11.587  0.014  0.048  0.321  0.089
2008ia  25.6 -11.606  0.014  0.044  0.320  0.090
2008ia  26.6 -11.627  0.014  0.054  0.319  0.095
2008ia  27.5 -11.668  0.014  0.049  0.319  0.093
2008ia  31.6 -11.796  0.016  0.054  0.319  0.093
2008ia  41.4 -11.965  0.020  0.086  0.324  0.095
2008ia  42.3 -11.965  0.015  0.081  0.323  0.093


==> anc/alpha_prior.txt <==
# ----------------------------------------------------------------------
# Supplement:  Predictive mean and variance of empirical alpha priors
# ----------------------------------------------------------------------
# Columns, left to right (see Figure 7 in main text for the plot):
#     fNi:     56Ni content as fraction of total ejected mass
#     HK96hi:  predictive mean alpha for Hoeflich & Khokhlov (1996)
#              model grid, high-density (Chandrasekhar-mass) models
#     +/-:     predictive standard deviation for high-density models
#     HK96lo:  predictive mean alpha for Hoeflich & Khokhlov (1996)
#              model grid, low-density (non-Chandrasekhar-mass) models
#     +/-:     predictive standard deviation for low-density models
#     B17:     predictive mean alpha for Blondin et al. (2013, 2017)
#              model grid including all explosion types
#     +/-:     predictive standard deviation for Blondin et al. models
# ----------------------------------------------------------------------
# fNi HK96hi  +/- HK96lo  +/- B17     +/-
0.00  0.851 0.222 0.752 0.205 1.251 0.039
0.05  0.911 0.205 0.805 0.188 1.220 0.032
0.10  0.973 0.194 0.862 0.179 1.187 0.029
0.15  1.034 0.187 0.920 0.176 1.154 0.027
0.20  1.092 0.183 0.975 0.175 1.125 0.027
0.25  1.139 0.180 1.021 0.175 1.100 0.027
0.30  1.169 0.178 1.050 0.174 1.079 0.027
0.35  1.179 0.176 1.058 0.173 1.063 0.027
0.40  1.165 0.175 1.045 0.173 1.050 0.027
0.45  1.131 0.175 1.013 0.174 1.040 0.027
0.50  1.089 0.176 0.974 0.176 1.033 0.027
0.55  1.048 0.178 0.936 0.179 1.029 0.027
0.60  1.014 0.180 0.901 0.182 1.026 0.027
0.65  0.984 0.182 0.873 0.185 1.024 0.028
0.70  0.959 0.184 0.850 0.189 1.021 0.029
0.75  0.935 0.185 0.829 0.194 1.017 0.033
0.80  0.909 0.190 0.810 0.202 1.013 0.040
0.85  0.882 0.200 0.789 0.213 1.009 0.049
0.90  0.854 0.217 0.767 0.230 1.004 0.060
0.95  0.826 0.239 0.745 0.252 0.999 0.073
1.00  0.796 0.266 0.721 0.278 0.994 0.087


==> anc/bololc_props.txt <==
# ----------------------------------------------------------------------
# Supplement:  Bolometric light curve properties for CSP and CfA SNe Ia
# ----------------------------------------------------------------------
# Columns, left to right:
#     SN:    IAU or survey-specific SN name
#     set:   survey of light curve data (CSP, CfA, SNf; MPA for models)
#     dm15:  change in bolometric magnitude between maximum and day +15
#     +/-:   1-sigma formal uncertainty in dm15
#     dm40:  change in bolometric magnitude between maximum and day +40
#     +/-:   1-sigma formal uncertainty in dm40
#     Lmax:  log10 maximum bolometric luminosity
#     +/-:   1-sigma formal uncertainty in Lmax
#     L40:   log10 bolometric flux at day +40
#     +/-:   1-sigma formal uncertainty in L40
#     thm:   days between pre-max half-light point and maximum light
#     thp:   days between post-max half-light point and maximum light
# All light curve properties refer to rest-frame, extinction-corrected
# time-evolving bolometric luminosity.  Light curve phases are with
# respect to bolometric maximum light.
# 
# Notes:  Uncertainties are dominated by systematic errors.  Null values
# indicate that the measurement could not be made reliably due to gaps
# in light curve coverage.  For CSP and CfA SNe Ia from this work,
# measurements are made by directly evaluating and integrating the
# GP model of the multi-band light curve, marginalizing over E(B-V) and
# RV from host galaxy extinction.  For SNf SNe Ia, and for synthetic
# UBVRIYJHK light curves of numerical explosion models (``MPA''),
# all quantities measured by one-dimensional GP interpolation on the
# published light curves used in \citet{scalzo14a}.
#
# Model 3 references:  Fink et al. 2010, A&A, 514, A53 (explosion model)
#     and Kromer et al.  2010, ApJ, 719, 1067 (radiation transfer) 
# Det_1.10 reference:  Ruiter et al., 2013, MNRAS, 429, 1425
# N5, N100, N1600 references:  Seitenzahl et al., 2013a, A&A, 559, L5
#     (explosion model) and Roepke et al., 2012, ApJL, 750, L19
#     (radiation transfer)
# 11+09 reference:  Pakmor et al. 2012, ApJL, 747, L10; three different
#     views given are _1 = angle-averaged light curve, _2 = brightest
#     line of sight, _3 = faintest line of sight.
# ----------------------------------------------------------------------
# name        set    dm15   +/-    dm40   +/-     Lmax   +/-    L40     +/-    thm    thp
1999aa        CfA    0.75  0.04    1.90  0.04    43.12  0.07    42.36  0.06    ---   15.0
1999dq        CfA    0.73  0.04    1.88  0.05    43.42  0.10    42.67  0.09    ---   15.3
2000dk        CfA    1.04  0.04    2.49  0.04    42.95  0.05    41.95  0.05    ---   10.8
2001V         CfA    0.67  0.04    1.87  0.05    43.43  0.07    42.69  0.07    8.8   16.1
2002hu        CfA    0.80  0.04    1.93  0.05    43.29  0.05    42.52  0.04    ---   14.4
2004ef        CSP    0.99  0.04    2.27  0.04    43.07  0.03    42.16  0.03    7.5   11.7
2004eo        CSP    0.95  0.04    2.38  0.04    43.08  0.06    42.13  0.06    8.1   12.2
2004ey        CSP    0.87  0.04    2.02  0.04    43.13  0.06    42.32  0.06    ---   13.6
2004gs        CSP    0.97  0.04    2.33  0.04    42.84  0.04    41.91  0.04    ---   11.5
2004gu        CSP    0.72  0.04    1.75  0.04    43.22  0.03    42.52  0.02    ---   15.4
2005M         CSP    0.74  0.04    1.79  0.04    43.13  0.04    42.41  0.04    ---   15.1
2005al        CSP    1.01  0.04    2.27  0.04    42.95  0.07    42.04  0.07    ---   11.9
2005el        CSP    1.07  0.04    2.38  0.04    43.10  0.06    42.15  0.06    ---   11.4
2005eq        CSP    0.70  0.04    1.80  0.04    43.22  0.04    42.50  0.03    ---   15.7
2005eq        CfA    0.72  0.04    1.76  0.04    43.17  0.05    42.47  0.04    ---   15.5
2005hc        CSP    0.80  0.04    1.91  0.04    43.19  0.03    42.42  0.02    ---   14.3
2005hc        CfA    0.78  0.04    1.89  0.04    43.12  0.04    42.36  0.03    ---   14.7
2005hj        CSP    0.69  0.04    1.81  0.04    43.21  0.03    42.48  0.02    ---   15.7
2005iq        CSP    1.02  0.04    2.27  0.04    43.08  0.03    42.17  0.03    ---   11.8
2005ki        CSP    1.00  0.04    2.31  0.04    43.07  0.04    42.14  0.04    7.0   12.0
2005ls        CfA    0.71  0.04    1.72  0.04    43.40  0.05    42.71  0.05    ---   15.5
2006S         CfA    0.80  0.04    1.88  0.04    43.14  0.06    42.38  0.05    ---   14.2
2006ac        CfA    0.98  0.04    2.24  0.04    43.16  0.05    42.27  0.04    ---   12.2
2006ax        CSP    0.88  0.04    1.99  0.04    43.19  0.05    42.39  0.05    8.1   13.3
2006ax        CfA    0.91  0.04    2.01  0.04    43.21  0.06    42.40  0.06    8.5   12.8
2006bt        CfA    0.65  0.04    1.59  0.04    42.95  0.03    42.32  0.03    ---   17.0
2006et        CSP    0.78  0.04    1.88  0.04    43.22  0.04    42.47  0.04    8.9   14.6
2006gt        CSP    1.02  0.04    2.42  0.04    42.79  0.03    41.82  0.03    ---   10.7
2006gz        CfA     ---   ---    1.53  0.04    43.09  0.04    42.47  0.04    10.6  14.8
2006kf        CSP    1.03  0.04    2.42  0.04    42.97  0.05    42.00  0.04    ---   11.1
2006le        CfA    0.81  0.04    1.95  0.04    43.20  0.06    42.42  0.05    9.0   14.2
2006ob        CSP    1.00  0.04    2.39  0.04    42.99  0.02    42.03  0.02    ---   11.4
2006ot        CSP    0.50  0.04    1.43  0.04    42.99  0.02    42.41  0.02    ---   19.9
2007S         CSP    0.77  0.04    1.86  0.04    43.30  0.06    42.55  0.06    8.9   14.8
2007ai        CSP    0.76  0.04    1.82  0.04    43.33  0.04    42.61  0.04    ---   14.9
2007as        CSP    0.99  0.04    2.23  0.04    43.07  0.05    42.18  0.05    ---   12.2
2007ba        CSP    1.01  0.04    2.30  0.04    43.01  0.03    42.09  0.03    ---   10.7
2007bd        CSP    1.02  0.04    2.22  0.04    43.09  0.03    42.20  0.03    8.2   11.7
2007jg        CSP    0.99  0.04    2.15  0.04    43.04  0.03    42.18  0.03    ---   12.2
2007nq        CSP    1.02  0.04    2.38  0.04    43.05  0.03    42.10  0.03    ---   11.1
2008bc        CSP    0.80  0.04    1.95  0.04    43.20  0.06    42.42  0.06    8.2   14.5
2008bq        CSP    0.77  0.04    1.86  0.04    43.21  0.03    42.47  0.03    ---   14.7
2008hv        CSP    1.00  0.04    2.32  0.04    43.07  0.07    42.15  0.07    7.3   12.1
2008ia        CSP    1.02  0.04    2.34  0.04    43.19  0.04    42.26  0.04    ---   11.9
PTF09dlc      SNf    0.82  0.10    2.03  0.04    43.07  0.01    42.26  0.01    ---   14.1
PTF09dnl      SNf    0.82  0.10    1.88  0.04    43.06  0.04    42.31  0.04    ---   14.1
2005el        SNf    1.05  0.10    2.59  0.04    43.15  0.05    42.11  0.05    ---   10.1
2007cq        SNf    0.89  0.10    2.15  0.04    43.11  0.03    42.25  0.03    ---   12.6
2008ec        SNf    0.94  0.10    2.24  0.04    42.96  0.05    42.06  0.05    ---   11.3
2011fe        SNf    0.84  0.10     ---   ---    43.07  0.05    42.41  0.05    7.8   14.0
20060907-000  SNf    0.94  0.10    2.12  0.04    43.14  0.02    42.29  0.02    ---   13.0
20061020-000  SNf     ---   ---    2.22  0.04    42.95  0.02    42.06  0.02    ---   15.4
20070506-006  SNf    0.62  0.10    1.78  0.04    43.18  0.02    42.46  0.02    9.1   16.9
20070701-005  SNf    0.95  0.10    2.21  0.04    43.31  0.01    42.43  0.01    ---   12.6
20070803-005  SNf    0.83  0.10    1.92  0.04    43.27  0.03    42.50  0.03    ---   14.0
20070810-004  SNf    0.81  0.10    1.91  0.04    43.01  0.01    42.24  0.01    ---   13.9
20070817-003  SNf    1.00  0.10    2.22  0.04    42.92  0.01    42.03  0.01    ---   12.2
20070825-001  SNf    0.55  0.10    1.57  0.04    43.48  0.01    42.85  0.01    ---   19.8
20070902-018  SNf    0.77  0.10    2.10  0.04    43.06  0.01    42.22  0.01    ---   14.5
20080522-000  SNf    0.78  0.10    1.92  0.04    43.24  0.02    42.47  0.02    ---   14.7
20080522-011  SNf    0.64  0.10    1.84  0.04    43.15  0.03    42.41  0.03    ---   16.1
20080620-000  SNf    0.93  0.10    2.06  0.04    42.93  0.01    42.11  0.01    ---   12.6
20080717-000  SNf    0.72  0.10    1.85  0.04    43.28  0.01    42.54  0.01    ---   15.6
20080723-012  SNf    0.82  0.10    1.83  0.04    43.26  0.01    42.53  0.01    ---   12.6
20080803-000  SNf    0.84  0.10    2.04  0.04    43.18  0.01    42.36  0.01    ---   13.8
20080913-031  SNf    0.83  0.10    2.15  0.04    43.02  0.02    42.16  0.02    ---   12.3
20080918-004  SNf    1.01  0.10    2.41  0.04    42.94  0.02    41.98  0.02    ---   11.1
Model_3       MPA    0.47   ---    2.21   ---    42.94   ---    42.06   ---    8.3   21.5
Det_1.10      MPA    0.73   ---    2.18   ---    43.05   ---    42.18   ---    9.0   15.7
N5            MPA    0.65   ---    2.14   ---    43.21   ---    42.35   ---    9.4   18.4
N100          MPA    0.55   ---    2.04   ---    43.03   ---    42.21   ---    9.2   19.1
N1600         MPA    0.57   ---    1.85   ---    42.78   ---    42.04   ---   10.5   18.0
11+09_1       MPA    0.68   ---    1.92   ---    43.32   ---    42.56   ---    8.5   16.2
11+09_2       MPA    0.73   ---    1.63   ---    42.98   ---    42.33   ---    7.9   15.4
11+09_3       MPA    0.54   ---    1.47   ---    43.01   ---    42.42   ---    9.7   21.0


==> anc/branchwangspec.txt <==
# ----------------------------------------------------------------------
# Supplement:  Spectroscopic information for SNe Ia
# ----------------------------------------------------------------------
# Columns, left to right (see Equation 4 of main text for details):
#     SN:    IAU SN name
#     vSi:   Si 6355 velocity at B-band maximum light
#     +/-:   1-sigma uncertainty on vSi
#     snid:  SNID spectroscopic subtype (91T
#     wang:    Wang spectroscopic subtype (from N, HV, 91T, 91bg, pec)
#     branch:  Branch spectroscopic subtype (from CN, CL, SS, BL)
#     r1:      reference for heliocentric redshift
#     r2:      reference for CMB-centric redshift
#     r3:      reference for vSi measurement
#     r4:      reference for SNID spectroscopic subtype
#     r5:      reference for Wang spectroscopic subtype
#     r6:      reference for Branch spectroscopic subtype
# ----------------------------------------------------------------------
# refs:  [1] Folatelli et al. 2013, ApJ, 773, 53
#        [2] Blondin et al. 2012, AJ 143, 126
#        [3] Silverman et al. 2012, MNRAS 425, 1819
#        [4] Quimby et al. 2007, ApJ 666, 1083
# name  set    zhelio     zcmb  MWebv     vSi  +/-   snid  wang  branch r1 r2 r3 r4 r5 r6
# ----  ---   -------  -------  -----   -----  ---   ----  ----  ------ -- -- -- -- -- --
1999aa  CfA   0.01438  0.01522  0.040	10430  250   99aa   91T      SS  2  2  2  3  2  2
1999dq  CfA   0.01433  0.01356  0.109	10680  250   99aa   91T      SS  2  2  2  3  2  2
2000dk  CfA   0.01743  0.01644  0.069	11035  250   norm     N      CL  2  2  2  3  2  2
2001V   CfA   0.01502  0.01606  0.020	11449  250   norm   91T      SS  2  2  2  3  2  2
2002hu  CfA   0.03900  0.03824  0.045	 9897  250   99aa   91T      SS  2  2  2  3  2  2
2004ef  CSP   0.03100  0.02977  0.056	12039  133   norm    HV      BL  1  1  1  1  1  1
2004eo  CSP   0.01572  0.01473  0.108	10352  119   norm     N      CL  1  1  1  1  1  1
2004ey  CSP   0.01580  0.01463  0.139	 9640  381   norm     N      CN  1  1  1  1  1  1
2004gs  CSP   0.02659  0.02750  0.031	11483   90   norm     N      CL  1  1  1  1  1  1
2004gu  CSP   0.04579  0.04690  0.026	10631  302   norm   91T      SS  1  1  1  1  1  1
2005M   CSP   0.02196  0.02297  0.031	 8761  181    91T   91T      SS  1  1  1  1  1  1
2005al  CSP   0.01241  0.01329  0.055	  ...  ...    ...  norm     ...  1  1  -  -  -  1
2005el  CSP   0.01487  0.01489  0.114	11003   51   norm     N      CN  1  1  1  1  1  1
2005eq  CSP   0.02895  0.02835  0.074	10097  110    91T   91T      SS  1  1  1  1  1  1
2005eq  CfA   0.02895  0.02835  0.074	10097  110    91T   91T      SS  1  1  1  1  1  1
2005hc  CSP   0.04593  0.04498  0.033	11163  219   norm     N      CN  1  1  1  1  1  1
2005hc  CfA   0.04593  0.04498  0.033	11163  219   norm     N      CN  1  1  1  1  1  1
2005hj  CSP   0.05800  0.05695  0.039	10447  250   99aa   91T      SS  2  2  2  4  2  2
2005iq  CSP   0.03405  0.03293  0.022	11593  250   norm     N      CN  2  2  2  1  2  2
2005ki  CSP   0.01917  0.02037  0.032	 9811   92   norm     N      CN  1  1  1  1  1  1
2005ls  CfA   0.02114  0.02054  0.093	  ...  ...    ...   ...     ...  1  1  -  -  -  -
2006S   CfA   0.03210  0.03296  0.017	10847  250   99aa     N      SS  2  2  2  3  2  2
2006ac  CfA   0.02309  0.02394  0.016	12865  250   norm    HV      BL  2  2  2  3  2  2
2006ax  CSP   0.01671  0.01796  0.050	10233  250   norm     N      CN  2  2  2  3  2  2
2006ax  CfA   0.01671  0.01796  0.050	10233  250   norm     N      CN  2  2  2  3  2  2
2006bt  CSP   0.03217  0.03248  0.050	11515  250   norm     N      CL  2  2  2  3  2  2
2006bt  CfA   0.03217  0.03248  0.050	11515  250   norm     N      CL  2  2  2  3  2  2
2006et  CSP   0.02217  0.02118  0.019	10123  223   norm     N      CN  1  1  1  1  1  1
2006gt  CSP   0.04477  0.04364  0.037	10394  114   91bg  91bg      CL  1  1  1  1  1  1
2006gz  CfA   0.02370  0.02478  0.023	11830  250    pec   pec      SS  2  2  2  2  2  2
2006kf  CSP   0.02127  0.02080  0.247	11432   72   norm     N      CL  1  1  1  1  1  1
2006le  CfA   0.01742  0.01729  0.408	11477  250   norm     N      CN  2  2  2  3  2  2
2006ob  CSP   0.05923  0.05825  0.033	  ...  ...    ...   ...     ...  1  1  -  -  -  -
2006ot  CSP   0.05292  0.05215  0.018	13898  881    pec    HV      BL  1  1  1  1  1  1
2007S   CSP   0.01385  0.01502  0.028	10031   56    91T   91T      SS  1  1  1  1  1  1
2007ai  CSP   0.03166  0.03199  0.332	 9980  109    91T   91T      SS  1  1  1  1  1  1
2007as  CSP   0.01757  0.01790  0.142	12962  621   norm    HV      BL  1  1  1  1  1  1
2007ba  CSP   0.03849  0.03906  0.038 	10612  212   91bg  91bg      CL  1  1  1  1  1  1
2007bd  CSP   0.03095  0.03194  0.034	12547   95   norm    HV      BL  1  1  1  1  1  1
2007jg  CSP   0.03710  0.03658  0.107	12615  394   norm    HV      BL  1  1  1  1  1  1
2007nq  CSP   0.04503  0.04390  0.035	12111  289   norm    HV      BL  1  1  1  1  1  1
2008bc  CSP   0.01508  0.01571  0.263	11547   79   norm     N      CN  1  1  1  1  1  1
2008bq  CSP   0.03395  0.03444  0.090	10786  219   norm     N      CN  1  1  1  1  1  1
2008hv  CSP   0.01252  0.01358  0.032	10926   56   norm     N      CN  1  1  1  1  1  1
2008ia  CSP   0.02198  0.02260  0.228	11182   45   norm     N      BL  1  1  1  1  1  1


==> anc/results_table.txt <==
# ----------------------------------------------------------------------
# Supplement:  Marginal distributions of progenitor properties via MCMC
# ----------------------------------------------------------------------
# Columns, left to right:
#     SN:    IAU SN name
#     set:   survey of light curve data (CSP or CfA)
#     run:   run as described in the main text:
#            runF    = Run F priors based on Scalzo et al. 2014a
#            B17     = alpha prior from Blondin et al. 2013, 2017
#            HK96    = alpha prior from Hoeflich & Khokhlov 1996
#            mirnorm = Run F priors + adjustment to MIR flux based on
#                      Chandrasekhar-mass models of normal SNe Ia
#            mir91bg = Run F priors + adjustment to MIR flux based on
#                      Chandrasekhar-mass models of 1991bg-like SNe Ia
#     attr:  variable for which marginal distribution is given:
#            Mej     = total ejected mass, in solar masses
#            MNi     = 56Ni mass in solar masses
#            MFe     = stable iron-peak element mass in solar masses
#            MSi     = intermediate-mass element mass in solar masses
#            MCO     = unburned carbon/oxygen mass in solar masses
#            lpc     = log10(central density in g/cm^3)
#            Egrv51  = binding energy of progenitor in foe
#            Ekin51  = kinetic energy of explosion in foe
#            alpha   = ratio Lbol/Lrad at maximum light (dimensionless)
#            Q       = 56Ni form factor (dimensionless; Scalzo+ 2014a)
#            ebmv    = host galaxy E(B-V) in mag
#            Rv      = host galaxy R_V in mag/mag
#            muoff   = offset from mean redshift-based distance modulus
#                      assuming flat LCDM cosmology (Omega_Lambda = 0.7)
#                      (i.e., a nuisance parameter for distance error)
#            trise   = bolometric rise time in days
#            t0      = gamma-ray transparency time, days since explosion
#            vsc     = velocity of bulk ejecta in km/s (Scalzo+ 2014a)
#     p01:    1st percentile of attr
#     p05:    5th percentile of attr
#     p16:   16th percentile of attr ("-1 sigma")
#     p50:   50th percentile of attr (median)
#     p84:   84th percentile of attr ("+1 sigma")
#     p95:   95th percentile of attr
#     p99:   99th percentile of attr
# ----------------------------------------------------------------------
# name   set  run      attr        p01      p05      p16      p50      p84      p95      p99
SN1999aa CfA  B17      Egrv51     0.04     0.10     0.22     0.41     0.57     0.65     0.75
SN1999aa CfA  B17      Ekin51     1.33     1.39     1.46     1.58     1.85     2.08     2.29
SN1999aa CfA  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN1999aa CfA  B17      MFe        0.01     0.02     0.03     0.06     0.21     0.36     0.52
SN1999aa CfA  B17      MNi        0.45     0.52     0.60     0.75     0.93     1.07     1.21
SN1999aa CfA  B17      MSi        0.04     0.15     0.30     0.53     0.74     0.89     1.08
SN1999aa CfA  B17      Mej        1.26     1.32     1.37     1.44     1.54     1.63     1.74
SN1999aa CfA  B17      Q          1.78     1.85     1.97     2.16     2.33     2.42     2.51
SN1999aa CfA  B17      Rv        0.165    0.648    1.489    3.161    4.957    6.134    7.386
SN1999aa CfA  B17      alpha      0.94     0.98     1.00     1.03     1.07     1.09     1.12
SN1999aa CfA  B17      ebmv      0.000    0.001    0.005    0.014    0.028    0.037    0.048
SN1999aa CfA  B17      lpc        7.02     7.11     7.36     8.31     9.48     9.64     9.69
SN1999aa CfA  B17      muoff     -0.37    -0.26    -0.17    -0.02     0.13     0.23     0.33
SN1999aa CfA  B17      t0         32.9     34.8     36.3     38.5     40.8     42.5     44.6
SN1999aa CfA  B17      trise      14.0     15.4     16.8     18.9     20.9     22.2     23.3
SN1999aa CfA  B17      vsc        9745     9963    10159    10524    11082    11430    11691
SN1999aa CfA  HK96     Egrv51     0.04     0.09     0.19     0.38     0.58     0.69     0.83
SN1999aa CfA  HK96     Ekin51     1.30     1.37     1.45     1.61     1.95     2.25     2.59
SN1999aa CfA  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN1999aa CfA  HK96     MFe        0.00     0.01     0.03     0.05     0.13     0.29     0.46
SN1999aa CfA  HK96     MNi        0.40     0.47     0.54     0.71     0.95     1.10     1.22
SN1999aa CfA  HK96     MSi        0.02     0.09     0.26     0.61     0.97     1.21     1.51
SN1999aa CfA  HK96     Mej        1.16     1.24     1.34     1.47     1.67     1.87     2.11
SN1999aa CfA  HK96     Q          1.76     1.81     1.95     2.23     2.44     2.54     2.62
SN1999aa CfA  HK96     Rv        0.154    0.643    1.533    3.191    4.985    6.181    7.442
SN1999aa CfA  HK96     alpha      0.69     0.78     0.89     1.09     1.28     1.39     1.51
SN1999aa CfA  HK96     ebmv      0.000    0.001    0.005    0.014    0.028    0.037    0.047
SN1999aa CfA  HK96     lpc        7.02     7.08     7.28     8.03     9.34     9.61     9.68
SN1999aa CfA  HK96     muoff     -0.35    -0.25    -0.16    -0.02     0.13     0.23     0.33
SN1999aa CfA  HK96     t0         29.0     31.1     34.2     40.0     45.2     48.2     51.4
SN1999aa CfA  HK96     trise      14.2     15.5     16.8     18.7     20.6     21.9     23.1
SN1999aa CfA  HK96     vsc        9280     9597     9936    10562    11241    11612    11969
SN1999aa CfA  mir91bg  Egrv51     0.06     0.14     0.33     0.61     0.81     0.94     1.09
SN1999aa CfA  mir91bg  Ekin51     1.30     1.38     1.46     1.63     2.14     2.51     2.79
SN1999aa CfA  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.16     0.21
SN1999aa CfA  mir91bg  MFe        0.01     0.02     0.03     0.07     0.23     0.41     0.63
SN1999aa CfA  mir91bg  MNi        0.47     0.54     0.61     0.73     0.87     0.97     1.10
SN1999aa CfA  mir91bg  MSi        0.19     0.37     0.54     0.77     1.05     1.23     1.44
SN1999aa CfA  mir91bg  Mej        1.45     1.51     1.57     1.68     1.87     2.03     2.17
SN1999aa CfA  mir91bg  Q          1.87     2.00     2.12     2.29     2.42     2.49     2.57
SN1999aa CfA  mir91bg  Rv        0.149    0.634    1.477    3.115    4.927    6.125    7.379
SN1999aa CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN1999aa CfA  mir91bg  ebmv      0.000    0.001    0.004    0.013    0.026    0.036    0.046
SN1999aa CfA  mir91bg  lpc        7.02     7.13     7.44     8.70     9.55     9.66     9.69
SN1999aa CfA  mir91bg  muoff     -0.30    -0.20    -0.11     0.03     0.18     0.28     0.37
SN1999aa CfA  mir91bg  t0         40.9     42.0     43.2     45.1     47.3     48.9     50.8
SN1999aa CfA  mir91bg  trise      14.0     15.5     16.8     18.8     20.8     22.1     23.3
SN1999aa CfA  mir91bg  vsc        9124     9330     9525     9917    10735    11200    11469
SN1999aa CfA  mirnorm  Egrv51     0.05     0.12     0.27     0.49     0.65     0.74     0.85
SN1999aa CfA  mirnorm  Ekin51     1.32     1.38     1.45     1.58     1.93     2.20     2.42
SN1999aa CfA  mirnorm  MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN1999aa CfA  mirnorm  MFe        0.01     0.02     0.03     0.07     0.21     0.36     0.54
SN1999aa CfA  mirnorm  MNi        0.47     0.54     0.61     0.74     0.88     0.99     1.12
SN1999aa CfA  mirnorm  MSi        0.11     0.26     0.41     0.62     0.83     0.98     1.13
SN1999aa CfA  mirnorm  Mej        1.35     1.39     1.43     1.52     1.64     1.75     1.86
SN1999aa CfA  mirnorm  Q          1.83     1.94     2.05     2.22     2.36     2.43     2.51
SN1999aa CfA  mirnorm  Rv        0.154    0.625    1.475    3.116    4.935    6.161    7.436
SN1999aa CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN1999aa CfA  mirnorm  ebmv      0.000    0.001    0.004    0.013    0.026    0.036    0.046
SN1999aa CfA  mirnorm  lpc        7.02     7.12     7.42     8.60     9.52     9.65     9.69
SN1999aa CfA  mirnorm  muoff     -0.29    -0.20    -0.11     0.03     0.18     0.27     0.37
SN1999aa CfA  mirnorm  t0         36.9     38.1     39.2     40.9     42.8     44.2     45.8
SN1999aa CfA  mirnorm  trise      14.2     15.6     16.9     18.9     21.0     22.2     23.3
SN1999aa CfA  mirnorm  vsc        9565     9747     9923    10257    10901    11302    11559
SN1999aa CfA  runF     Egrv51     0.04     0.09     0.20     0.38     0.55     0.64     0.74
SN1999aa CfA  runF     Ekin51     1.34     1.41     1.47     1.59     1.84     2.06     2.25
SN1999aa CfA  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.16
SN1999aa CfA  runF     MFe        0.01     0.02     0.03     0.06     0.21     0.37     0.53
SN1999aa CfA  runF     MNi        0.49     0.57     0.65     0.78     0.94     1.05     1.18
SN1999aa CfA  runF     MSi        0.04     0.14     0.28     0.49     0.67     0.80     0.93
SN1999aa CfA  runF     Mej        1.25     1.30     1.35     1.42     1.52     1.59     1.68
SN1999aa CfA  runF     Q          1.78     1.85     1.96     2.13     2.28     2.37     2.45
SN1999aa CfA  runF     Rv        0.157    0.655    1.524    3.180    4.996    6.196    7.466
SN1999aa CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN1999aa CfA  runF     ebmv      0.000    0.001    0.005    0.014    0.027    0.037    0.047
SN1999aa CfA  runF     lpc        7.02     7.09     7.33     8.21     9.45     9.63     9.69
SN1999aa CfA  runF     muoff     -0.36    -0.26    -0.17    -0.03     0.12     0.22     0.32
SN1999aa CfA  runF     t0         33.6     34.8     35.9     37.6     39.4     40.7     42.1
SN1999aa CfA  runF     trise      14.1     15.6     16.9     18.9     20.8     22.1     23.2
SN1999aa CfA  runF     vsc        9932    10103    10279    10604    11152    11489    11722
SN1999dq CfA  B17      Egrv51     0.04     0.10     0.22     0.48     0.68     0.80     0.91
SN1999dq CfA  B17      Ekin51     1.48     1.57     1.68     1.99     2.50     2.81     3.11
SN1999dq CfA  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN1999dq CfA  B17      MFe        0.01     0.03     0.05     0.09     0.16     0.27     0.43
SN1999dq CfA  B17      MNi        0.78     0.92     1.08     1.32     1.57     1.73     1.90
SN1999dq CfA  B17      MSi        0.00     0.02     0.05     0.18     0.41     0.58     0.77
SN1999dq CfA  B17      Mej        1.41     1.47     1.55     1.69     1.88     2.02     2.17
SN1999dq CfA  B17      Q          1.74     1.75     1.77     1.85     2.00     2.12     2.25
SN1999dq CfA  B17      Rv        0.652    1.429    2.223    3.467    4.704    5.515    6.398
SN1999dq CfA  B17      alpha      0.90     0.94     0.98     1.02     1.06     1.08     1.11
SN1999dq CfA  B17      ebmv      0.107    0.120    0.133    0.153    0.173    0.186    0.200
SN1999dq CfA  B17      lpc        7.01     7.07     7.26     8.00     9.21     9.55     9.67
SN1999dq CfA  B17      muoff     -0.30    -0.21    -0.11     0.03     0.18     0.27     0.37
SN1999dq CfA  B17      t0         33.6     34.9     36.1     37.9     39.7     41.0     42.6
SN1999dq CfA  B17      trise      13.5     14.8     16.1     17.9     19.8     21.0     22.2
SN1999dq CfA  B17      vsc        9850    10075    10315    10886    11592    11924    12163
SN1999dq CfA  HK96     Egrv51     0.04     0.08     0.18     0.45     0.69     0.86     1.03
SN1999dq CfA  HK96     Ekin51     1.45     1.55     1.68     2.07     2.62     2.97     3.30
SN1999dq CfA  HK96     MCO        0.00     0.00     0.01     0.05     0.11     0.16     0.21
SN1999dq CfA  HK96     MFe        0.01     0.02     0.04     0.08     0.15     0.28     0.45
SN1999dq CfA  HK96     MNi        0.64     0.76     0.91     1.18     1.46     1.64     1.84
SN1999dq CfA  HK96     MSi        0.01     0.03     0.10     0.37     0.82     1.16     1.49
SN1999dq CfA  HK96     Mej        1.38     1.46     1.56     1.77     2.05     2.27     2.51
SN1999dq CfA  HK96     Q          1.74     1.76     1.80     1.97     2.24     2.38     2.49
SN1999dq CfA  HK96     Rv        0.550    1.291    2.096    3.375    4.670    5.532    6.449
SN1999dq CfA  HK96     alpha      0.78     0.86     0.95     1.10     1.29     1.44     1.57
SN1999dq CfA  HK96     ebmv      0.105    0.119    0.132    0.152    0.173    0.186    0.200
SN1999dq CfA  HK96     lpc        7.01     7.05     7.18     7.78     9.10     9.53     9.66
SN1999dq CfA  HK96     muoff     -0.30    -0.20    -0.10     0.04     0.19     0.28     0.38
SN1999dq CfA  HK96     t0         32.4     34.2     36.1     39.9     45.1     48.9     52.6
SN1999dq CfA  HK96     trise      13.2     14.6     15.8     17.8     19.7     20.9     22.2
SN1999dq CfA  HK96     vsc        9383     9786    10175    10853    11526    11863    12133
SN1999dq CfA  mir91bg  Egrv51     0.06     0.14     0.33     0.72     1.03     1.19     1.33
SN1999dq CfA  mir91bg  Ekin51     1.49     1.60     1.75     2.24     3.00     3.42     3.81
SN1999dq CfA  mir91bg  MCO        0.00     0.01     0.02     0.06     0.13     0.18     0.24
SN1999dq CfA  mir91bg  MFe        0.01     0.03     0.06     0.11     0.22     0.39     0.59
SN1999dq CfA  mir91bg  MNi        0.81     0.95     1.12     1.40     1.75     2.00     2.26
SN1999dq CfA  mir91bg  MSi        0.01     0.05     0.15     0.42     0.74     0.96     1.20
SN1999dq CfA  mir91bg  Mej        1.66     1.75     1.85     2.06     2.36     2.54     2.72
SN1999dq CfA  mir91bg  Q          1.75     1.77     1.82     1.96     2.14     2.25     2.36
SN1999dq CfA  mir91bg  Rv        0.738    1.554    2.376    3.665    4.981    5.827    6.687
SN1999dq CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN1999dq CfA  mir91bg  ebmv      0.108    0.122    0.134    0.154    0.174    0.187    0.200
SN1999dq CfA  mir91bg  lpc        7.02     7.09     7.29     8.15     9.34     9.59     9.68
SN1999dq CfA  mir91bg  muoff     -0.33    -0.23    -0.13     0.02     0.16     0.26     0.36
SN1999dq CfA  mir91bg  t0         40.7     41.8     43.0     44.7     46.8     48.3     50.2
SN1999dq CfA  mir91bg  trise      13.6     14.9     16.2     18.2     20.2     21.4     22.6
SN1999dq CfA  mir91bg  vsc        9175     9404     9661    10435    11315    11696    11965
SN1999dq CfA  mirnorm  Egrv51     0.05     0.11     0.26     0.58     0.83     0.96     1.09
SN1999dq CfA  mirnorm  Ekin51     1.48     1.59     1.72     2.11     2.72     3.08     3.41
SN1999dq CfA  mirnorm  MCO        0.00     0.00     0.02     0.05     0.11     0.16     0.21
SN1999dq CfA  mirnorm  MFe        0.01     0.03     0.05     0.10     0.19     0.34     0.51
SN1999dq CfA  mirnorm  MNi        0.80     0.94     1.10     1.35     1.65     1.85     2.04
SN1999dq CfA  mirnorm  MSi        0.01     0.03     0.10     0.29     0.55     0.73     0.93
SN1999dq CfA  mirnorm  Mej        1.52     1.60     1.69     1.86     2.09     2.24     2.39
SN1999dq CfA  mirnorm  Q          1.74     1.76     1.79     1.91     2.06     2.17     2.29
SN1999dq CfA  mirnorm  Rv        0.687    1.463    2.273    3.538    4.794    5.626    6.477
SN1999dq CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN1999dq CfA  mirnorm  ebmv      0.106    0.120    0.133    0.153    0.174    0.187    0.200
SN1999dq CfA  mirnorm  lpc        7.01     7.08     7.26     8.04     9.28     9.57     9.67
SN1999dq CfA  mirnorm  muoff     -0.31    -0.21    -0.12     0.03     0.17     0.27     0.37
SN1999dq CfA  mirnorm  t0         37.1     38.2     39.3     40.8     42.6     44.0     45.5
SN1999dq CfA  mirnorm  trise      13.5     14.8     16.1     18.1     19.9     21.2     22.4
SN1999dq CfA  mirnorm  vsc        9559     9782    10028    10692    11474    11817    12069
SN1999dq CfA  runF     Egrv51     0.04     0.09     0.22     0.47     0.67     0.77     0.87
SN1999dq CfA  runF     Ekin51     1.48     1.57     1.67     1.96     2.47     2.76     3.03
SN1999dq CfA  runF     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN1999dq CfA  runF     MFe        0.01     0.03     0.05     0.09     0.17     0.29     0.44
SN1999dq CfA  runF     MNi        0.80     0.93     1.06     1.28     1.53     1.69     1.84
SN1999dq CfA  runF     MSi        0.00     0.02     0.06     0.20     0.40     0.54     0.70
SN1999dq CfA  runF     Mej        1.40     1.46     1.53     1.67     1.86     1.98     2.11
SN1999dq CfA  runF     Q          1.74     1.75     1.78     1.86     2.00     2.10     2.21
SN1999dq CfA  runF     Rv        0.612    1.349    2.135    3.354    4.604    5.432    6.293
SN1999dq CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN1999dq CfA  runF     ebmv      0.105    0.119    0.132    0.152    0.172    0.186    0.200
SN1999dq CfA  runF     lpc        7.01     7.07     7.25     8.00     9.25     9.56     9.67
SN1999dq CfA  runF     muoff     -0.29    -0.19    -0.10     0.04     0.19     0.28     0.37
SN1999dq CfA  runF     t0         34.2     35.2     36.1     37.6     39.1     40.3     41.6
SN1999dq CfA  runF     trise      13.4     14.7     15.9     17.8     19.6     20.8     22.0
SN1999dq CfA  runF     vsc        9935    10137    10345    10885    11594    11915    12140
SN2000dk CfA  B17      Egrv51     0.02     0.02     0.02     0.03     0.05     0.06     0.08
SN2000dk CfA  B17      Ekin51     1.02     1.05     1.09     1.14     1.20     1.24     1.30
SN2000dk CfA  B17      MCO        0.00     0.00     0.01     0.02     0.04     0.06     0.08
SN2000dk CfA  B17      MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.07
SN2000dk CfA  B17      MNi        0.23     0.27     0.31     0.40     0.52     0.63     0.73
SN2000dk CfA  B17      MSi        0.04     0.15     0.27     0.40     0.52     0.59     0.66
SN2000dk CfA  B17      Mej        0.80     0.81     0.82     0.85     0.89     0.93     0.97
SN2000dk CfA  B17      Q          1.79     1.92     2.09     2.29     2.43     2.50     2.57
SN2000dk CfA  B17      Rv        0.149    0.694    1.829    4.400    7.244    8.712    9.546
SN2000dk CfA  B17      alpha      0.97     1.00     1.02     1.05     1.09     1.11     1.14
SN2000dk CfA  B17      ebmv      0.000    0.002    0.006    0.016    0.030    0.040    0.050
SN2000dk CfA  B17      lpc        7.00     7.00     7.01     7.04     7.11     7.16     7.23
SN2000dk CfA  B17      muoff     -0.37    -0.29    -0.20    -0.07     0.07     0.15     0.25
SN2000dk CfA  B17      t0         23.3     24.6     26.0     27.8     29.7     30.9     32.3
SN2000dk CfA  B17      trise      10.5     11.4     12.5     14.4     16.3     17.5     18.6
SN2000dk CfA  B17      vsc       10967    11144    11307    11542    11783    11968    12176
SN2000dk CfA  HK96     Egrv51     0.02     0.02     0.03     0.06     0.10     0.13     0.17
SN2000dk CfA  HK96     Ekin51     1.02     1.07     1.11     1.18     1.27     1.35     1.45
SN2000dk CfA  HK96     MCO        0.00     0.00     0.01     0.03     0.06     0.08     0.11
SN2000dk CfA  HK96     MFe        0.00     0.01     0.01     0.02     0.03     0.04     0.05
SN2000dk CfA  HK96     MNi        0.21     0.24     0.27     0.33     0.40     0.48     0.58
SN2000dk CfA  HK96     MSi        0.21     0.33     0.43     0.56     0.69     0.77     0.87
SN2000dk CfA  HK96     Mej        0.81     0.83     0.87     0.94     1.03     1.09     1.16
SN2000dk CfA  HK96     Q          2.01     2.18     2.31     2.44     2.55     2.60     2.65
SN2000dk CfA  HK96     Rv        0.123    0.580    1.595    4.041    6.831    8.456    9.445
SN2000dk CfA  HK96     alpha      1.00     1.09     1.18     1.32     1.46     1.55     1.65
SN2000dk CfA  HK96     ebmv      0.000    0.002    0.005    0.015    0.028    0.037    0.047
SN2000dk CfA  HK96     lpc        7.00     7.01     7.03     7.11     7.26     7.38     7.52
SN2000dk CfA  HK96     muoff     -0.32    -0.24    -0.15    -0.03     0.09     0.17     0.26
SN2000dk CfA  HK96     t0         25.3     27.1     28.8     31.2     33.7     35.3     37.0
SN2000dk CfA  HK96     trise      11.2     12.4     13.7     15.6     17.5     18.7     19.9
SN2000dk CfA  HK96     vsc       10553    10756    10946    11225    11484    11668    11879
SN2000dk CfA  mir91bg  Egrv51     0.02     0.03     0.05     0.10     0.14     0.17     0.20
SN2000dk CfA  mir91bg  Ekin51     1.10     1.16     1.21     1.29     1.40     1.48     1.57
SN2000dk CfA  mir91bg  MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2000dk CfA  mir91bg  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2000dk CfA  mir91bg  MNi        0.28     0.32     0.36     0.44     0.53     0.60     0.70
SN2000dk CfA  mir91bg  MSi        0.22     0.33     0.42     0.54     0.65     0.73     0.81
SN2000dk CfA  mir91bg  Mej        0.90     0.94     0.98     1.04     1.10     1.15     1.20
SN2000dk CfA  mir91bg  Q          2.00     2.12     2.23     2.35     2.45     2.51     2.57
SN2000dk CfA  mir91bg  Rv        0.118    0.537    1.522    3.941    6.758    8.382    9.406
SN2000dk CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2000dk CfA  mir91bg  ebmv      0.000    0.002    0.005    0.014    0.027    0.036    0.046
SN2000dk CfA  mir91bg  lpc        7.00     7.02     7.07     7.23     7.43     7.55     7.67
SN2000dk CfA  mir91bg  muoff     -0.31    -0.22    -0.14    -0.02     0.11     0.19     0.27
SN2000dk CfA  mir91bg  t0         27.7     29.2     30.4     32.2     34.0     35.2     36.5
SN2000dk CfA  mir91bg  trise      11.4     12.7     14.0     16.0     18.0     19.3     20.8
SN2000dk CfA  mir91bg  vsc       10565    10756    10930    11193    11448    11601    11763
SN2000dk CfA  mirnorm  Egrv51     0.02     0.02     0.03     0.06     0.09     0.11     0.13
SN2000dk CfA  mirnorm  Ekin51     1.05     1.10     1.14     1.21     1.29     1.35     1.41
SN2000dk CfA  mirnorm  MCO        0.00     0.00     0.01     0.03     0.06     0.08     0.10
SN2000dk CfA  mirnorm  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.07
SN2000dk CfA  mirnorm  MNi        0.28     0.32     0.36     0.44     0.54     0.62     0.72
SN2000dk CfA  mirnorm  MSi        0.11     0.22     0.31     0.43     0.54     0.61     0.68
SN2000dk CfA  mirnorm  Mej        0.83     0.85     0.88     0.93     0.98     1.02     1.07
SN2000dk CfA  mirnorm  Q          1.88     2.01     2.13     2.28     2.40     2.46     2.53
SN2000dk CfA  mirnorm  Rv        0.131    0.593    1.624    4.057    6.816    8.375    9.412
SN2000dk CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2000dk CfA  mirnorm  ebmv      0.000    0.002    0.005    0.015    0.028    0.037    0.047
SN2000dk CfA  mirnorm  lpc        7.00     7.01     7.03     7.12     7.24     7.32     7.41
SN2000dk CfA  mirnorm  muoff     -0.32    -0.24    -0.16    -0.03     0.09     0.17     0.26
SN2000dk CfA  mirnorm  t0         25.0     26.4     27.7     29.4     31.1     32.3     33.5
SN2000dk CfA  mirnorm  trise      11.3     12.6     13.8     15.8     17.8     19.1     20.3
SN2000dk CfA  mirnorm  vsc       10843    11019    11181    11418    11646    11799    11984
SN2000dk CfA  runF     Egrv51     0.02     0.02     0.02     0.03     0.04     0.06     0.07
SN2000dk CfA  runF     Ekin51     1.03     1.06     1.09     1.14     1.20     1.24     1.30
SN2000dk CfA  runF     MCO        0.00     0.00     0.01     0.02     0.04     0.06     0.08
SN2000dk CfA  runF     MFe        0.00     0.01     0.01     0.03     0.04     0.06     0.07
SN2000dk CfA  runF     MNi        0.27     0.31     0.36     0.45     0.57     0.66     0.74
SN2000dk CfA  runF     MSi        0.04     0.11     0.20     0.33     0.44     0.51     0.56
SN2000dk CfA  runF     Mej        0.80     0.80     0.81     0.84     0.87     0.90     0.93
SN2000dk CfA  runF     Q          1.78     1.87     2.00     2.19     2.34     2.42     2.48
SN2000dk CfA  runF     Rv        0.215    0.894    2.209    4.931    7.577    8.879    9.583
SN2000dk CfA  runF     alpha      0.98     0.99     0.99     1.00     1.01     1.02     1.02
SN2000dk CfA  runF     ebmv      0.001    0.002    0.007    0.018    0.033    0.042    0.052
SN2000dk CfA  runF     lpc        7.00     7.00     7.01     7.03     7.09     7.13     7.19
SN2000dk CfA  runF     muoff     -0.39    -0.31    -0.24    -0.12     0.01     0.10     0.19
SN2000dk CfA  runF     t0         23.1     24.0     25.2     26.8     28.4     29.3     30.3
SN2000dk CfA  runF     trise      10.5     11.5     12.7     14.6     16.4     17.5     18.5
SN2000dk CfA  runF     vsc       11138    11298    11442    11658    11891    12052    12213
SN2001V  CfA  B17      Egrv51     0.05     0.11     0.26     0.56     0.82     0.97     1.12
SN2001V  CfA  B17      Ekin51     1.48     1.58     1.70     2.03     2.58     2.90     3.20
SN2001V  CfA  B17      MCO        0.00     0.00     0.01     0.05     0.11     0.15     0.20
SN2001V  CfA  B17      MFe        0.01     0.03     0.05     0.10     0.19     0.35     0.54
SN2001V  CfA  B17      MNi        0.77     0.92     1.08     1.33     1.59     1.75     1.92
SN2001V  CfA  B17      MSi        0.00     0.02     0.07     0.24     0.53     0.77     1.05
SN2001V  CfA  B17      Mej        1.48     1.56     1.64     1.80     2.00     2.14     2.29
SN2001V  CfA  B17      Q          1.74     1.75     1.78     1.88     2.06     2.20     2.34
SN2001V  CfA  B17      Rv        0.931    1.523    2.107    3.013    3.911    4.493    5.113
SN2001V  CfA  B17      alpha      0.90     0.94     0.98     1.02     1.06     1.08     1.10
SN2001V  CfA  B17      ebmv      0.112    0.124    0.136    0.155    0.174    0.187    0.200
SN2001V  CfA  B17      lpc        7.02     7.09     7.29     8.12     9.32     9.58     9.68
SN2001V  CfA  B17      muoff     -0.29    -0.20    -0.12     0.01     0.15     0.23     0.32
SN2001V  CfA  B17      t0         34.5     35.9     37.3     39.9     43.0     45.2     47.9
SN2001V  CfA  B17      trise      13.8     15.1     16.4     18.3     20.2     21.4     22.6
SN2001V  CfA  B17      vsc        9442     9717    10030    10705    11479    11843    12110
SN2001V  CfA  HK96     Egrv51     0.05     0.10     0.23     0.53     0.83     1.03     1.26
SN2001V  CfA  HK96     Ekin51     1.45     1.56     1.69     2.11     2.72     3.08     3.45
SN2001V  CfA  HK96     MCO        0.00     0.00     0.02     0.05     0.12     0.17     0.23
SN2001V  CfA  HK96     MFe        0.01     0.02     0.04     0.08     0.17     0.35     0.58
SN2001V  CfA  HK96     MNi        0.65     0.77     0.91     1.19     1.47     1.65     1.83
SN2001V  CfA  HK96     MSi        0.01     0.04     0.12     0.43     0.97     1.36     1.75
SN2001V  CfA  HK96     Mej        1.45     1.55     1.65     1.86     2.17     2.43     2.74
SN2001V  CfA  HK96     Q          1.74     1.76     1.81     2.00     2.29     2.42     2.53
SN2001V  CfA  HK96     Rv        0.870    1.473    2.052    2.940    3.851    4.450    5.070
SN2001V  CfA  HK96     alpha      0.74     0.83     0.92     1.08     1.28     1.42     1.55
SN2001V  CfA  HK96     ebmv      0.110    0.123    0.136    0.154    0.173    0.186    0.199
SN2001V  CfA  HK96     lpc        7.01     7.06     7.22     7.90     9.27     9.58     9.68
SN2001V  CfA  HK96     muoff     -0.28    -0.19    -0.10     0.03     0.17     0.25     0.35
SN2001V  CfA  HK96     t0         33.6     35.5     37.5     42.0     48.4     52.7     57.0
SN2001V  CfA  HK96     trise      13.5     14.8     16.1     18.1     20.0     21.2     22.5
SN2001V  CfA  HK96     vsc        9007     9438     9893    10682    11423    11794    12075
SN2001V  CfA  mir91bg  Egrv51     0.06     0.16     0.40     0.86     1.22     1.40     1.61
SN2001V  CfA  mir91bg  Ekin51     1.46     1.57     1.71     2.12     2.99     3.45     3.83
SN2001V  CfA  mir91bg  MCO        0.00     0.01     0.02     0.07     0.14     0.20     0.26
SN2001V  CfA  mir91bg  MFe        0.01     0.03     0.05     0.11     0.30     0.52     0.75
SN2001V  CfA  mir91bg  MNi        0.76     0.89     1.04     1.28     1.57     1.78     2.04
SN2001V  CfA  mir91bg  MSi        0.02     0.09     0.24     0.59     1.03     1.34     1.71
SN2001V  CfA  mir91bg  Mej        1.75     1.84     1.94     2.14     2.46     2.68     2.90
SN2001V  CfA  mir91bg  Q          1.75     1.79     1.87     2.05     2.26     2.37     2.48
SN2001V  CfA  mir91bg  Rv        0.919    1.543    2.125    3.018    3.924    4.535    5.151
SN2001V  CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2001V  CfA  mir91bg  ebmv      0.110    0.123    0.135    0.154    0.173    0.185    0.199
SN2001V  CfA  mir91bg  lpc        7.02     7.10     7.35     8.42     9.47     9.63     9.69
SN2001V  CfA  mir91bg  muoff     -0.22    -0.14    -0.06     0.07     0.19     0.28     0.36
SN2001V  CfA  mir91bg  t0         41.7     43.4     45.2     48.2     51.8     54.6     58.1
SN2001V  CfA  mir91bg  trise      13.7     15.2     16.6     18.6     20.6     21.8     23.0
SN2001V  CfA  mir91bg  vsc        8671     8968     9277    10038    11058    11496    11780
SN2001V  CfA  mirnorm  Egrv51     0.06     0.14     0.32     0.70     1.00     1.15     1.31
SN2001V  CfA  mirnorm  Ekin51     1.46     1.57     1.69     2.03     2.71     3.09     3.41
SN2001V  CfA  mirnorm  MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.23
SN2001V  CfA  mirnorm  MFe        0.01     0.03     0.05     0.11     0.25     0.43     0.64
SN2001V  CfA  mirnorm  MNi        0.76     0.90     1.04     1.27     1.54     1.73     1.94
SN2001V  CfA  mirnorm  MSi        0.01     0.05     0.15     0.41     0.75     1.00     1.28
SN2001V  CfA  mirnorm  Mej        1.59     1.68     1.77     1.93     2.17     2.34     2.51
SN2001V  CfA  mirnorm  Q          1.75     1.77     1.83     1.98     2.16     2.28     2.40
SN2001V  CfA  mirnorm  Rv        0.898    1.496    2.074    2.980    3.889    4.470    5.077
SN2001V  CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2001V  CfA  mirnorm  ebmv      0.110    0.123    0.135    0.154    0.173    0.186    0.199
SN2001V  CfA  mirnorm  lpc        7.02     7.10     7.33     8.33     9.44     9.62     9.68
SN2001V  CfA  mirnorm  muoff     -0.20    -0.12    -0.04     0.08     0.20     0.29     0.37
SN2001V  CfA  mirnorm  t0         38.1     39.5     41.1     43.7     46.6     48.9     51.8
SN2001V  CfA  mirnorm  trise      14.0     15.4     16.7     18.7     20.7     21.9     23.0
SN2001V  CfA  mirnorm  vsc        9098     9377     9663    10340    11240    11635    11907
SN2001V  CfA  runF     Egrv51     0.05     0.10     0.25     0.56     0.81     0.95     1.09
SN2001V  CfA  runF     Ekin51     1.48     1.58     1.69     2.01     2.57     2.89     3.18
SN2001V  CfA  runF     MCO        0.00     0.00     0.01     0.05     0.11     0.15     0.20
SN2001V  CfA  runF     MFe        0.01     0.03     0.05     0.10     0.20     0.36     0.55
SN2001V  CfA  runF     MNi        0.80     0.93     1.07     1.29     1.54     1.71     1.90
SN2001V  CfA  runF     MSi        0.01     0.03     0.08     0.26     0.53     0.74     0.96
SN2001V  CfA  runF     Mej        1.48     1.55     1.63     1.78     1.98     2.12     2.27
SN2001V  CfA  runF     Q          1.74     1.76     1.79     1.90     2.06     2.18     2.30
SN2001V  CfA  runF     Rv        0.907    1.487    2.072    2.967    3.863    4.444    5.040
SN2001V  CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2001V  CfA  runF     ebmv      0.111    0.124    0.136    0.155    0.174    0.186    0.199
SN2001V  CfA  runF     lpc        7.02     7.08     7.27     8.12     9.35     9.59     9.68
SN2001V  CfA  runF     muoff     -0.27    -0.18    -0.10     0.03     0.16     0.25     0.33
SN2001V  CfA  runF     t0         34.8     36.1     37.5     39.9     42.6     44.5     46.6
SN2001V  CfA  runF     trise      13.7     15.0     16.2     18.1     20.0     21.2     22.4
SN2001V  CfA  runF     vsc        9507     9755    10039    10688    11483    11836    12092
SN2002hu CfA  B17      Egrv51     0.05     0.12     0.27     0.51     0.70     0.81     0.94
SN2002hu CfA  B17      Ekin51     1.42     1.50     1.59     1.76     2.17     2.45     2.68
SN2002hu CfA  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2002hu CfA  B17      MFe        0.01     0.02     0.04     0.09     0.21     0.36     0.54
SN2002hu CfA  B17      MNi        0.72     0.81     0.91     1.08     1.27     1.40     1.53
SN2002hu CfA  B17      MSi        0.01     0.04     0.11     0.32     0.57     0.74     0.93
SN2002hu CfA  B17      Mej        1.39     1.44     1.50     1.60     1.73     1.85     1.97
SN2002hu CfA  B17      Q          1.74     1.77     1.82     1.96     2.12     2.23     2.33
SN2002hu CfA  B17      Rv        1.593    2.373    3.118    4.267    5.419    6.156    6.939
SN2002hu CfA  B17      alpha      0.90     0.95     0.98     1.02     1.05     1.07     1.09
SN2002hu CfA  B17      ebmv      0.037    0.049    0.061    0.080    0.098    0.110    0.122
SN2002hu CfA  B17      lpc        7.02     7.11     7.38     8.42     9.44     9.62     9.68
SN2002hu CfA  B17      muoff     -0.13    -0.09    -0.06    -0.00     0.06     0.09     0.13
SN2002hu CfA  B17      t0         33.3     34.8     36.3     38.6     41.0     42.7     44.8
SN2002hu CfA  B17      trise      13.7     15.0     16.3     18.3     20.2     21.5     22.7
SN2002hu CfA  B17      vsc        9673     9909    10131    10580    11267    11641    11917
SN2002hu CfA  HK96     Egrv51     0.04     0.10     0.21     0.47     0.70     0.86     1.06
SN2002hu CfA  HK96     Ekin51     1.40     1.50     1.59     1.84     2.35     2.70     3.07
SN2002hu CfA  HK96     MCO        0.00     0.00     0.01     0.05     0.11     0.15     0.21
SN2002hu CfA  HK96     MFe        0.01     0.02     0.04     0.07     0.16     0.33     0.52
SN2002hu CfA  HK96     MNi        0.59     0.67     0.77     0.98     1.22     1.35     1.48
SN2002hu CfA  HK96     MSi        0.01     0.04     0.14     0.47     0.98     1.33     1.69
SN2002hu CfA  HK96     Mej        1.35     1.42     1.49     1.66     1.94     2.21     2.50
SN2002hu CfA  HK96     Q          1.74     1.77     1.83     2.06     2.34     2.46     2.56
SN2002hu CfA  HK96     Rv        1.477    2.266    3.017    4.181    5.348    6.113    6.937
SN2002hu CfA  HK96     alpha      0.74     0.81     0.90     1.07     1.29     1.42     1.55
SN2002hu CfA  HK96     ebmv      0.035    0.048    0.060    0.078    0.096    0.109    0.121
SN2002hu CfA  HK96     lpc        7.01     7.07     7.25     8.02     9.33     9.59     9.68
SN2002hu CfA  HK96     muoff     -0.12    -0.09    -0.05     0.00     0.06     0.09     0.13
SN2002hu CfA  HK96     t0         31.7     33.4     35.5     40.4     47.1     51.3     55.7
SN2002hu CfA  HK96     trise      13.3     14.7     15.9     17.9     19.8     21.1     22.4
SN2002hu CfA  HK96     vsc        9111     9547     9978    10635    11318    11694    12023
SN2002hu CfA  mir91bg  Egrv51     0.06     0.14     0.34     0.68     0.95     1.09     1.25
SN2002hu CfA  mir91bg  Ekin51     1.43     1.52     1.62     1.87     2.50     2.86     3.13
SN2002hu CfA  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.22
SN2002hu CfA  mir91bg  MFe        0.01     0.03     0.05     0.09     0.26     0.44     0.65
SN2002hu CfA  mir91bg  MNi        0.75     0.84     0.93     1.08     1.26     1.39     1.54
SN2002hu CfA  mir91bg  MSi        0.04     0.13     0.28     0.56     0.86     1.07     1.30
SN2002hu CfA  mir91bg  Mej        1.58     1.65     1.71     1.85     2.07     2.22     2.38
SN2002hu CfA  mir91bg  Q          1.77     1.82     1.92     2.08     2.24     2.33     2.41
SN2002hu CfA  mir91bg  Rv        1.572    2.357    3.107    4.267    5.451    6.227    7.040
SN2002hu CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2002hu CfA  mir91bg  ebmv      0.037    0.049    0.061    0.079    0.098    0.110    0.123
SN2002hu CfA  mir91bg  lpc        7.02     7.11     7.37     8.47     9.48     9.63     9.69
SN2002hu CfA  mir91bg  muoff     -0.13    -0.09    -0.05     0.00     0.06     0.09     0.13
SN2002hu CfA  mir91bg  t0         39.2     40.8     42.2     44.4     46.8     48.7     50.9
SN2002hu CfA  mir91bg  trise      13.6     14.9     16.2     18.2     20.2     21.5     22.8
SN2002hu CfA  mir91bg  vsc        9143     9373     9609    10152    11037    11445    11700
SN2002hu CfA  mirnorm  Egrv51     0.05     0.12     0.29     0.56     0.77     0.89     1.01
SN2002hu CfA  mirnorm  Ekin51     1.43     1.51     1.60     1.78     2.26     2.55     2.78
SN2002hu CfA  mirnorm  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2002hu CfA  mirnorm  MFe        0.01     0.03     0.05     0.09     0.24     0.39     0.57
SN2002hu CfA  mirnorm  MNi        0.75     0.84     0.93     1.08     1.25     1.38     1.52
SN2002hu CfA  mirnorm  MSi        0.01     0.06     0.17     0.38     0.62     0.78     0.96
SN2002hu CfA  mirnorm  Mej        1.44     1.50     1.56     1.67     1.82     1.93     2.05
SN2002hu CfA  mirnorm  Q          1.75     1.79     1.85     1.99     2.14     2.23     2.32
SN2002hu CfA  mirnorm  Rv        1.536    2.324    3.089    4.258    5.404    6.151    6.937
SN2002hu CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2002hu CfA  mirnorm  ebmv      0.036    0.049    0.061    0.079    0.098    0.110    0.122
SN2002hu CfA  mirnorm  lpc        7.02     7.11     7.38     8.46     9.46     9.63     9.69
SN2002hu CfA  mirnorm  muoff     -0.13    -0.09    -0.06    -0.00     0.05     0.09     0.13
SN2002hu CfA  mirnorm  t0         35.5     36.9     38.1     40.1     42.2     43.7     45.5
SN2002hu CfA  mirnorm  trise      13.6     15.0     16.2     18.2     20.1     21.4     22.6
SN2002hu CfA  mirnorm  vsc        9577     9788    10000    10444    11198    11592    11839
SN2002hu CfA  runF     Egrv51     0.05     0.12     0.27     0.52     0.70     0.80     0.92
SN2002hu CfA  runF     Ekin51     1.43     1.51     1.58     1.74     2.14     2.42     2.65
SN2002hu CfA  runF     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2002hu CfA  runF     MFe        0.01     0.03     0.05     0.09     0.23     0.38     0.55
SN2002hu CfA  runF     MNi        0.75     0.84     0.92     1.07     1.24     1.36     1.49
SN2002hu CfA  runF     MSi        0.01     0.04     0.12     0.31     0.53     0.68     0.84
SN2002hu CfA  runF     Mej        1.39     1.44     1.49     1.58     1.71     1.82     1.93
SN2002hu CfA  runF     Q          1.75     1.77     1.82     1.96     2.10     2.19     2.29
SN2002hu CfA  runF     Rv        1.529    2.332    3.081    4.226    5.376    6.124    6.926
SN2002hu CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2002hu CfA  runF     ebmv      0.037    0.049    0.061    0.079    0.097    0.108    0.121
SN2002hu CfA  runF     lpc        7.02     7.11     7.39     8.49     9.47     9.63     9.69
SN2002hu CfA  runF     muoff     -0.13    -0.09    -0.05     0.00     0.06     0.09     0.13
SN2002hu CfA  runF     t0         34.1     35.3     36.5     38.3     40.3     41.7     43.4
SN2002hu CfA  runF     trise      13.6     14.9     16.2     18.2     20.1     21.3     22.5
SN2002hu CfA  runF     vsc        9763     9967    10169    10558    11249    11633    11898
SN2004ef CSP  B17      Egrv51     0.03     0.03     0.06     0.12     0.17     0.20     0.23
SN2004ef CSP  B17      Ekin51     1.18     1.24     1.29     1.38     1.50     1.58     1.66
SN2004ef CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2004ef CSP  B17      MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.08
SN2004ef CSP  B17      MNi        0.37     0.43     0.48     0.58     0.70     0.80     0.90
SN2004ef CSP  B17      MSi        0.04     0.14     0.27     0.43     0.58     0.68     0.80
SN2004ef CSP  B17      Mej        0.96     1.00     1.03     1.09     1.15     1.20     1.27
SN2004ef CSP  B17      Q          1.78     1.90     2.03     2.20     2.34     2.42     2.50
SN2004ef CSP  B17      Rv        1.299    1.492    1.678    1.963    2.245    2.432    2.633
SN2004ef CSP  B17      alpha      0.93     0.97     1.00     1.03     1.07     1.09     1.11
SN2004ef CSP  B17      ebmv      0.163    0.172    0.180    0.194    0.207    0.215    0.225
SN2004ef CSP  B17      lpc        7.01     7.03     7.09     7.29     7.52     7.66     7.80
SN2004ef CSP  B17      muoff     -0.18    -0.13    -0.08    -0.00     0.07     0.12     0.17
SN2004ef CSP  B17      t0         26.0     27.7     29.4     31.7     33.8     35.3     37.1
SN2004ef CSP  B17      trise      12.4     13.8     15.2     17.2     19.3     20.5     21.7
SN2004ef CSP  B17      vsc       10585    10794    10990    11294    11600    11799    12017
SN2004ef CSP  HK96     Egrv51     0.03     0.04     0.07     0.14     0.25     0.32     0.44
SN2004ef CSP  HK96     Ekin51     1.19     1.25     1.31     1.41     1.59     1.75     1.92
SN2004ef CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.14
SN2004ef CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.09
SN2004ef CSP  HK96     MNi        0.31     0.35     0.40     0.50     0.67     0.79     0.87
SN2004ef CSP  HK96     MSi        0.03     0.11     0.29     0.60     0.84     0.98     1.15
SN2004ef CSP  HK96     Mej        0.91     0.96     1.03     1.18     1.33     1.44     1.57
SN2004ef CSP  HK96     Q          1.77     1.86     2.05     2.35     2.50     2.57     2.63
SN2004ef CSP  HK96     Rv        1.295    1.495    1.680    1.962    2.240    2.421    2.611
SN2004ef CSP  HK96     alpha      0.74     0.83     0.95     1.18     1.37     1.47     1.58
SN2004ef CSP  HK96     ebmv      0.163    0.172    0.181    0.194    0.207    0.216    0.225
SN2004ef CSP  HK96     lpc        7.01     7.03     7.10     7.34     7.74     8.06     8.73
SN2004ef CSP  HK96     muoff     -0.17    -0.12    -0.08    -0.00     0.07     0.12     0.17
SN2004ef CSP  HK96     t0         24.7     26.4     29.4     35.0     39.2     41.6     44.1
SN2004ef CSP  HK96     trise      12.5     13.9     15.2     17.1     18.9     20.1     21.4
SN2004ef CSP  HK96     vsc        9941    10273    10567    11066    11554    11870    12119
SN2004ef CSP  mir91bg  Egrv51     0.03     0.05     0.11     0.23     0.30     0.35     0.55
SN2004ef CSP  mir91bg  Ekin51     1.26     1.33     1.39     1.52     1.72     1.85     1.96
SN2004ef CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2004ef CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.41
SN2004ef CSP  mir91bg  MNi        0.41     0.45     0.51     0.59     0.69     0.77     0.85
SN2004ef CSP  mir91bg  MSi        0.24     0.36     0.47     0.61     0.75     0.85     0.97
SN2004ef CSP  mir91bg  Mej        1.15     1.19     1.22     1.29     1.38     1.44     1.50
SN2004ef CSP  mir91bg  Q          1.95     2.08     2.18     2.30     2.40     2.46     2.52
SN2004ef CSP  mir91bg  Rv        1.261    1.459    1.647    1.929    2.214    2.400    2.596
SN2004ef CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004ef CSP  mir91bg  ebmv      0.163    0.172    0.181    0.194    0.207    0.216    0.226
SN2004ef CSP  mir91bg  lpc        7.01     7.05     7.16     7.56     8.05     8.33     9.62
SN2004ef CSP  mir91bg  muoff     -0.11    -0.06    -0.02     0.05     0.12     0.17     0.22
SN2004ef CSP  mir91bg  t0         32.3     33.5     34.7     36.4     38.2     39.5     41.1
SN2004ef CSP  mir91bg  trise      13.4     14.9     16.3     18.4     20.4     21.7     22.9
SN2004ef CSP  mir91bg  vsc       10146    10355    10548    10879    11280    11498    11671
SN2004ef CSP  mirnorm  Egrv51     0.03     0.04     0.07     0.15     0.20     0.23     0.26
SN2004ef CSP  mirnorm  Ekin51     1.22     1.28     1.34     1.44     1.57     1.66     1.74
SN2004ef CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.07     0.10     0.13
SN2004ef CSP  mirnorm  MFe        0.00     0.01     0.02     0.04     0.05     0.07     0.09
SN2004ef CSP  mirnorm  MNi        0.42     0.47     0.53     0.62     0.74     0.82     0.92
SN2004ef CSP  mirnorm  MSi        0.09     0.20     0.30     0.44     0.57     0.66     0.75
SN2004ef CSP  mirnorm  Mej        1.03     1.06     1.09     1.14     1.20     1.24     1.29
SN2004ef CSP  mirnorm  Q          1.84     1.94     2.04     2.19     2.31     2.37     2.44
SN2004ef CSP  mirnorm  Rv        1.251    1.448    1.634    1.923    2.215    2.404    2.602
SN2004ef CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004ef CSP  mirnorm  ebmv      0.163    0.172    0.181    0.194    0.208    0.217    0.226
SN2004ef CSP  mirnorm  lpc        7.01     7.03     7.11     7.36     7.65     7.79     7.93
SN2004ef CSP  mirnorm  muoff     -0.11    -0.06    -0.02     0.05     0.12     0.17     0.22
SN2004ef CSP  mirnorm  t0         28.2     29.5     30.7     32.5     34.2     35.4     36.6
SN2004ef CSP  mirnorm  trise      14.1     15.6     16.9     18.9     20.9     22.1     23.2
SN2004ef CSP  mirnorm  vsc       10576    10764    10941    11229    11535    11711    11886
SN2004ef CSP  runF     Egrv51     0.02     0.03     0.05     0.11     0.16     0.18     0.21
SN2004ef CSP  runF     Ekin51     1.18     1.24     1.29     1.38     1.49     1.56     1.63
SN2004ef CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2004ef CSP  runF     MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.08
SN2004ef CSP  runF     MNi        0.41     0.46     0.51     0.60     0.71     0.79     0.88
SN2004ef CSP  runF     MSi        0.07     0.16     0.26     0.39     0.52     0.59     0.67
SN2004ef CSP  runF     Mej        0.96     0.99     1.02     1.07     1.12     1.16     1.20
SN2004ef CSP  runF     Q          1.81     1.92     2.02     2.16     2.29     2.35     2.42
SN2004ef CSP  runF     Rv        1.306    1.500    1.683    1.964    2.244    2.432    2.631
SN2004ef CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004ef CSP  runF     ebmv      0.162    0.172    0.181    0.194    0.207    0.216    0.225
SN2004ef CSP  runF     lpc        7.00     7.02     7.08     7.27     7.49     7.60     7.72
SN2004ef CSP  runF     muoff     -0.18    -0.13    -0.08    -0.00     0.07     0.12     0.17
SN2004ef CSP  runF     t0         26.7     27.9     29.1     30.9     32.6     33.7     34.8
SN2004ef CSP  runF     trise      12.7     14.0     15.3     17.2     19.2     20.4     21.6
SN2004ef CSP  runF     vsc       10740    10923    11095    11365    11635    11803    11975
SN2004eo CSP  B17      Egrv51     0.03     0.04     0.07     0.15     0.21     0.25     0.30
SN2004eo CSP  B17      Ekin51     1.19     1.26     1.32     1.43     1.58     1.69     1.80
SN2004eo CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2004eo CSP  B17      MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.09
SN2004eo CSP  B17      MNi        0.33     0.40     0.46     0.59     0.76     0.89     1.00
SN2004eo CSP  B17      MSi        0.03     0.13     0.28     0.47     0.66     0.78     0.94
SN2004eo CSP  B17      Mej        0.97     1.03     1.07     1.15     1.24     1.30     1.39
SN2004eo CSP  B17      Q          1.77     1.87     2.02     2.22     2.38     2.47     2.56
SN2004eo CSP  B17      Rv        1.185    1.551    1.897    2.430    2.966    3.312    3.678
SN2004eo CSP  B17      alpha      0.93     0.97     1.00     1.03     1.07     1.10     1.13
SN2004eo CSP  B17      ebmv      0.068    0.078    0.087    0.101    0.116    0.125    0.135
SN2004eo CSP  B17      lpc        7.01     7.03     7.11     7.36     7.67     7.87     8.10
SN2004eo CSP  B17      muoff     -0.37    -0.27    -0.17    -0.02     0.13     0.23     0.33
SN2004eo CSP  B17      t0         26.7     28.5     30.3     32.9     35.6     37.5     39.9
SN2004eo CSP  B17      trise      12.2     13.6     15.0     17.1     19.3     20.6     21.8
SN2004eo CSP  B17      vsc       10368    10624    10854    11197    11538    11756    11992
SN2004eo CSP  HK96     Egrv51     0.03     0.04     0.07     0.16     0.28     0.37     0.54
SN2004eo CSP  HK96     Ekin51     1.20     1.27     1.33     1.45     1.65     1.82     2.02
SN2004eo CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2004eo CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.17
SN2004eo CSP  HK96     MNi        0.30     0.35     0.41     0.53     0.73     0.86     0.96
SN2004eo CSP  HK96     MSi        0.02     0.10     0.27     0.62     0.87     1.03     1.21
SN2004eo CSP  HK96     Mej        0.92     0.99     1.07     1.22     1.39     1.50     1.65
SN2004eo CSP  HK96     Q          1.76     1.84     2.02     2.33     2.50     2.58     2.64
SN2004eo CSP  HK96     Rv        1.175    1.539    1.891    2.430    2.962    3.305    3.666
SN2004eo CSP  HK96     alpha      0.71     0.80     0.92     1.16     1.35     1.45     1.56
SN2004eo CSP  HK96     ebmv      0.068    0.078    0.087    0.101    0.116    0.125    0.135
SN2004eo CSP  HK96     lpc        7.01     7.04     7.11     7.39     7.85     8.29     9.49
SN2004eo CSP  HK96     muoff     -0.36    -0.26    -0.16    -0.02     0.12     0.22     0.32
SN2004eo CSP  HK96     t0         25.1     26.9     29.7     35.6     40.3     42.8     45.3
SN2004eo CSP  HK96     trise      12.5     13.8     15.1     17.0     18.9     20.2     21.4
SN2004eo CSP  HK96     vsc        9831    10157    10484    11027    11543    11854    12105
SN2004eo CSP  mir91bg  Egrv51     0.04     0.09     0.19     0.36     0.54     0.62     0.71
SN2004eo CSP  mir91bg  Ekin51     1.27     1.33     1.39     1.51     1.78     2.00     2.19
SN2004eo CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2004eo CSP  mir91bg  MFe        0.00     0.01     0.02     0.04     0.17     0.33     0.50
SN2004eo CSP  mir91bg  MNi        0.35     0.40     0.46     0.56     0.68     0.77     0.88
SN2004eo CSP  mir91bg  MSi        0.23     0.40     0.53     0.72     0.91     1.05     1.21
SN2004eo CSP  mir91bg  Mej        1.22     1.28     1.33     1.42     1.52     1.62     1.74
SN2004eo CSP  mir91bg  Q          1.93     2.05     2.18     2.34     2.47     2.54     2.60
SN2004eo CSP  mir91bg  Rv        1.191    1.557    1.904    2.442    2.978    3.334    3.694
SN2004eo CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004eo CSP  mir91bg  ebmv      0.067    0.077    0.087    0.101    0.115    0.125    0.135
SN2004eo CSP  mir91bg  lpc        7.02     7.09     7.30     8.09     9.46     9.64     9.69
SN2004eo CSP  mir91bg  muoff     -0.28    -0.19    -0.10     0.04     0.18     0.28     0.37
SN2004eo CSP  mir91bg  t0         35.0     36.4     37.9     40.1     42.6     44.3     46.4
SN2004eo CSP  mir91bg  trise      12.3     13.7     15.0     17.1     19.1     20.5     21.9
SN2004eo CSP  mir91bg  vsc        9563     9799    10015    10409    10973    11290    11504
SN2004eo CSP  mirnorm  Egrv51     0.03     0.05     0.10     0.21     0.30     0.37     0.56
SN2004eo CSP  mirnorm  Ekin51     1.24     1.30     1.37     1.50     1.69     1.83     1.97
SN2004eo CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2004eo CSP  mirnorm  MFe        0.00     0.01     0.02     0.03     0.05     0.08     0.37
SN2004eo CSP  mirnorm  MNi        0.35     0.41     0.47     0.57     0.70     0.80     0.91
SN2004eo CSP  mirnorm  MSi        0.19     0.33     0.45     0.61     0.77     0.89     1.02
SN2004eo CSP  mirnorm  Mej        1.08     1.14     1.19     1.27     1.37     1.44     1.52
SN2004eo CSP  mirnorm  Q          1.92     2.05     2.16     2.31     2.42     2.50     2.57
SN2004eo CSP  mirnorm  Rv        1.194    1.552    1.902    2.439    2.966    3.321    3.686
SN2004eo CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004eo CSP  mirnorm  ebmv      0.068    0.078    0.087    0.101    0.116    0.125    0.135
SN2004eo CSP  mirnorm  lpc        7.01     7.05     7.15     7.53     8.01     8.39     9.62
SN2004eo CSP  mirnorm  muoff     -0.28    -0.18    -0.09     0.05     0.19     0.28     0.38
SN2004eo CSP  mirnorm  t0         31.0     32.6     34.0     36.1     38.5     40.2     42.3
SN2004eo CSP  mirnorm  trise      12.4     13.9     15.3     17.3     19.4     20.7     22.1
SN2004eo CSP  mirnorm  vsc       10057    10305    10538    10906    11305    11518    11705
SN2004eo CSP  runF     Egrv51     0.03     0.04     0.06     0.13     0.20     0.23     0.27
SN2004eo CSP  runF     Ekin51     1.19     1.25     1.31     1.42     1.57     1.67     1.77
SN2004eo CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2004eo CSP  runF     MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2004eo CSP  runF     MNi        0.37     0.43     0.50     0.61     0.75     0.86     0.97
SN2004eo CSP  runF     MSi        0.06     0.17     0.28     0.43     0.58     0.68     0.80
SN2004eo CSP  runF     Mej        0.97     1.02     1.06     1.13     1.20     1.26     1.32
SN2004eo CSP  runF     Q          1.81     1.91     2.02     2.19     2.33     2.41     2.49
SN2004eo CSP  runF     Rv        1.187    1.548    1.894    2.430    2.966    3.318    3.686
SN2004eo CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004eo CSP  runF     ebmv      0.068    0.078    0.087    0.101    0.116    0.125    0.135
SN2004eo CSP  runF     lpc        7.01     7.03     7.10     7.33     7.62     7.79     7.98
SN2004eo CSP  runF     muoff     -0.36    -0.26    -0.17    -0.02     0.13     0.23     0.32
SN2004eo CSP  runF     t0         27.3     28.7     30.1     32.2     34.2     35.7     37.3
SN2004eo CSP  runF     trise      12.4     13.8     15.1     17.2     19.1     20.4     21.7
SN2004eo CSP  runF     vsc       10552    10755    10951    11261    11572    11763    11955
SN2004ey CSP  B17      Egrv51     0.03     0.06     0.13     0.25     0.35     0.54     0.61
SN2004ey CSP  B17      Ekin51     1.30     1.36     1.43     1.57     1.77     1.92     2.06
SN2004ey CSP  B17      MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2004ey CSP  B17      MFe        0.00     0.01     0.02     0.04     0.08     0.28     0.50
SN2004ey CSP  B17      MNi        0.43     0.50     0.58     0.72     0.90     1.04     1.16
SN2004ey CSP  B17      MSi        0.03     0.12     0.27     0.47     0.65     0.77     0.91
SN2004ey CSP  B17      Mej        1.14     1.19     1.23     1.31     1.41     1.47     1.54
SN2004ey CSP  B17      Q          1.77     1.84     1.97     2.15     2.31     2.40     2.49
SN2004ey CSP  B17      Rv        0.715    1.121    1.515    2.133    2.745    3.140    3.546
SN2004ey CSP  B17      alpha      0.93     0.97     1.00     1.03     1.06     1.09     1.11
SN2004ey CSP  B17      ebmv      0.026    0.033    0.039    0.048    0.057    0.063    0.069
SN2004ey CSP  B17      lpc        7.01     7.06     7.20     7.67     8.29     9.49     9.67
SN2004ey CSP  B17      muoff     -0.39    -0.29    -0.20    -0.04     0.12     0.22     0.32
SN2004ey CSP  B17      t0         30.0     31.8     33.3     35.3     37.4     38.9     40.8
SN2004ey CSP  B17      trise      13.2     14.6     16.0     18.0     20.1     21.4     22.6
SN2004ey CSP  B17      vsc       10177    10398    10601    10955    11384    11624    11854
SN2004ey CSP  HK96     Egrv51     0.03     0.06     0.12     0.27     0.47     0.59     0.68
SN2004ey CSP  HK96     Ekin51     1.28     1.35     1.42     1.56     1.83     2.06     2.30
SN2004ey CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.17
SN2004ey CSP  HK96     MFe        0.00     0.01     0.02     0.04     0.08     0.24     0.43
SN2004ey CSP  HK96     MNi        0.37     0.43     0.50     0.64     0.87     1.00     1.11
SN2004ey CSP  HK96     MSi        0.02     0.09     0.26     0.60     0.90     1.10     1.32
SN2004ey CSP  HK96     Mej        1.05     1.13     1.22     1.38     1.53     1.69     1.87
SN2004ey CSP  HK96     Q          1.76     1.82     1.97     2.26     2.45     2.53     2.61
SN2004ey CSP  HK96     Rv        0.688    1.098    1.493    2.118    2.736    3.143    3.563
SN2004ey CSP  HK96     alpha      0.71     0.80     0.91     1.13     1.32     1.42     1.53
SN2004ey CSP  HK96     ebmv      0.026    0.033    0.038    0.048    0.057    0.063    0.069
SN2004ey CSP  HK96     lpc        7.01     7.06     7.19     7.67     8.72     9.56     9.68
SN2004ey CSP  HK96     muoff     -0.36    -0.26    -0.17    -0.02     0.13     0.22     0.32
SN2004ey CSP  HK96     t0         27.2     29.1     32.0     38.0     42.8     45.3     48.1
SN2004ey CSP  HK96     trise      13.2     14.6     15.9     17.8     19.7     21.0     22.3
SN2004ey CSP  HK96     vsc        9515     9830    10176    10829    11410    11744    12045
SN2004ey CSP  mir91bg  Egrv51     0.05     0.12     0.28     0.49     0.64     0.75     0.86
SN2004ey CSP  mir91bg  Ekin51     1.32     1.38     1.44     1.56     1.87     2.15     2.36
SN2004ey CSP  mir91bg  MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2004ey CSP  mir91bg  MFe        0.01     0.02     0.03     0.07     0.24     0.40     0.58
SN2004ey CSP  mir91bg  MNi        0.46     0.52     0.59     0.71     0.85     0.95     1.07
SN2004ey CSP  mir91bg  MSi        0.11     0.26     0.41     0.62     0.82     0.96     1.12
SN2004ey CSP  mir91bg  Mej        1.33     1.38     1.42     1.50     1.62     1.72     1.82
SN2004ey CSP  mir91bg  Q          1.83     1.94     2.05     2.22     2.36     2.44     2.51
SN2004ey CSP  mir91bg  Rv        0.681    1.086    1.488    2.097    2.704    3.103    3.522
SN2004ey CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004ey CSP  mir91bg  ebmv      0.026    0.033    0.038    0.048    0.057    0.063    0.069
SN2004ey CSP  mir91bg  lpc        7.03     7.13     7.46     8.69     9.55     9.66     9.69
SN2004ey CSP  mir91bg  muoff     -0.35    -0.24    -0.15    -0.00     0.14     0.23     0.34
SN2004ey CSP  mir91bg  t0         36.9     38.0     39.0     40.7     42.5     43.9     45.4
SN2004ey CSP  mir91bg  trise      13.3     14.7     16.0     18.0     20.0     21.3     22.6
SN2004ey CSP  mir91bg  vsc        9580     9764     9936    10249    10860    11278    11542
SN2004ey CSP  mirnorm  Egrv51     0.04     0.07     0.16     0.32     0.51     0.59     0.69
SN2004ey CSP  mirnorm  Ekin51     1.32     1.39     1.46     1.58     1.81     1.99     2.15
SN2004ey CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2004ey CSP  mirnorm  MFe        0.00     0.01     0.03     0.05     0.16     0.37     0.53
SN2004ey CSP  mirnorm  MNi        0.46     0.53     0.61     0.74     0.89     1.00     1.12
SN2004ey CSP  mirnorm  MSi        0.05     0.16     0.31     0.50     0.68     0.79     0.91
SN2004ey CSP  mirnorm  Mej        1.21     1.25     1.30     1.39     1.47     1.54     1.61
SN2004ey CSP  mirnorm  Q          1.78     1.87     1.99     2.16     2.31     2.39     2.46
SN2004ey CSP  mirnorm  Rv        0.699    1.111    1.509    2.111    2.727    3.135    3.547
SN2004ey CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004ey CSP  mirnorm  ebmv      0.026    0.032    0.038    0.047    0.057    0.063    0.069
SN2004ey CSP  mirnorm  lpc        7.01     7.08     7.26     7.94     9.27     9.62     9.68
SN2004ey CSP  mirnorm  muoff     -0.37    -0.27    -0.18    -0.04     0.11     0.21     0.32
SN2004ey CSP  mirnorm  t0         33.2     34.3     35.3     36.9     38.6     39.8     41.3
SN2004ey CSP  mirnorm  trise      13.2     14.7     16.0     18.1     20.1     21.4     22.6
SN2004ey CSP  mirnorm  vsc       10041    10224    10401    10724    11226    11514    11732
SN2004ey CSP  runF     Egrv51     0.03     0.05     0.11     0.23     0.32     0.43     0.57
SN2004ey CSP  runF     Ekin51     1.29     1.36     1.43     1.57     1.76     1.90     2.03
SN2004ey CSP  runF     MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2004ey CSP  runF     MFe        0.00     0.01     0.02     0.04     0.07     0.12     0.44
SN2004ey CSP  runF     MNi        0.47     0.53     0.61     0.74     0.90     1.01     1.13
SN2004ey CSP  runF     MSi        0.05     0.15     0.28     0.44     0.60     0.70     0.81
SN2004ey CSP  runF     Mej        1.13     1.17     1.22     1.29     1.38     1.44     1.50
SN2004ey CSP  runF     Q          1.78     1.87     1.98     2.13     2.28     2.35     2.43
SN2004ey CSP  runF     Rv        0.685    1.099    1.507    2.115    2.727    3.123    3.532
SN2004ey CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004ey CSP  runF     ebmv      0.027    0.033    0.039    0.048    0.057    0.063    0.069
SN2004ey CSP  runF     lpc        7.01     7.05     7.17     7.59     8.13     8.74     9.64
SN2004ey CSP  runF     muoff     -0.39    -0.29    -0.19    -0.03     0.12     0.22     0.33
SN2004ey CSP  runF     t0         30.8     32.0     33.0     34.6     36.2     37.4     38.6
SN2004ey CSP  runF     trise      13.2     14.6     16.0     18.0     20.0     21.2     22.5
SN2004ey CSP  runF     vsc       10354    10541    10721    11035    11435    11661    11853
SN2004gs CSP  B17      Egrv51     0.02     0.03     0.04     0.08     0.14     0.18     0.23
SN2004gs CSP  B17      Ekin51     1.04     1.09     1.14     1.22     1.34     1.44     1.58
SN2004gs CSP  B17      MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.11
SN2004gs CSP  B17      MFe        0.00     0.00     0.01     0.02     0.02     0.03     0.04
SN2004gs CSP  B17      MNi        0.18     0.20     0.23     0.28     0.34     0.38     0.44
SN2004gs CSP  B17      MSi        0.37     0.45     0.54     0.68     0.84     0.95     1.08
SN2004gs CSP  B17      Mej        0.84     0.88     0.92     1.01     1.12     1.20     1.31
SN2004gs CSP  B17      Q          2.24     2.34     2.43     2.54     2.63     2.68     2.72
SN2004gs CSP  B17      Rv        0.877    1.182    1.474    1.914    2.358    2.642    2.944
SN2004gs CSP  B17      alpha      1.00     1.02     1.05     1.09     1.14     1.17     1.20
SN2004gs CSP  B17      ebmv      0.091    0.102    0.112    0.127    0.143    0.153    0.164
SN2004gs CSP  B17      lpc        7.00     7.02     7.05     7.17     7.38     7.55     7.75
SN2004gs CSP  B17      muoff     -0.19    -0.13    -0.08    -0.00     0.08     0.13     0.19
SN2004gs CSP  B17      t0         27.7     29.3     31.0     33.7     36.6     38.6     40.7
SN2004gs CSP  B17      trise      11.3     12.6     13.9     15.8     17.8     19.0     20.4
SN2004gs CSP  B17      vsc       10255    10493    10709    11024    11293    11449    11619
SN2004gs CSP  HK96     Egrv51     0.02     0.03     0.05     0.10     0.17     0.23     0.29
SN2004gs CSP  HK96     Ekin51     1.05     1.10     1.16     1.25     1.40     1.54     1.73
SN2004gs CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.13
SN2004gs CSP  HK96     MFe        0.00     0.00     0.01     0.01     0.02     0.03     0.04
SN2004gs CSP  HK96     MNi        0.17     0.19     0.22     0.26     0.32     0.37     0.44
SN2004gs CSP  HK96     MSi        0.35     0.48     0.60     0.76     0.92     1.05     1.21
SN2004gs CSP  HK96     Mej        0.84     0.89     0.96     1.07     1.20     1.31     1.45
SN2004gs CSP  HK96     Q          2.23     2.38     2.47     2.58     2.66     2.70     2.74
SN2004gs CSP  HK96     Rv        0.894    1.192    1.482    1.926    2.367    2.657    2.958
SN2004gs CSP  HK96     alpha      0.89     0.99     1.08     1.21     1.35     1.45     1.55
SN2004gs CSP  HK96     ebmv      0.091    0.102    0.112    0.127    0.143    0.153    0.163
SN2004gs CSP  HK96     lpc        7.00     7.02     7.07     7.23     7.50     7.72     7.99
SN2004gs CSP  HK96     muoff     -0.20    -0.14    -0.09    -0.01     0.07     0.12     0.18
SN2004gs CSP  HK96     t0         27.5     30.0     32.2     35.4     38.6     40.9     43.5
SN2004gs CSP  HK96     trise      11.6     12.9     14.3     16.3     18.2     19.5     20.9
SN2004gs CSP  HK96     vsc       10043    10298    10540    10897    11209    11387    11609
SN2004gs CSP  mir91bg  Egrv51     0.03     0.04     0.07     0.15     0.22     0.26     0.31
SN2004gs CSP  mir91bg  Ekin51     1.13     1.19     1.25     1.35     1.51     1.62     1.74
SN2004gs CSP  mir91bg  MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2004gs CSP  mir91bg  MFe        0.00     0.00     0.01     0.02     0.03     0.04     0.05
SN2004gs CSP  mir91bg  MNi        0.21     0.24     0.27     0.32     0.38     0.42     0.47
SN2004gs CSP  mir91bg  MSi        0.49     0.58     0.66     0.79     0.92     1.02     1.13
SN2004gs CSP  mir91bg  Mej        1.01     1.05     1.09     1.17     1.26     1.33     1.42
SN2004gs CSP  mir91bg  Q          2.32     2.39     2.45     2.54     2.62     2.66     2.70
SN2004gs CSP  mir91bg  Rv        0.862    1.165    1.456    1.896    2.338    2.628    2.932
SN2004gs CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004gs CSP  mir91bg  ebmv      0.091    0.102    0.112    0.128    0.143    0.154    0.164
SN2004gs CSP  mir91bg  lpc        7.01     7.03     7.11     7.37     7.68     7.88     8.11
SN2004gs CSP  mir91bg  muoff     -0.15    -0.09    -0.04     0.03     0.11     0.16     0.21
SN2004gs CSP  mir91bg  t0         32.1     33.4     34.8     36.9     39.1     40.7     42.5
SN2004gs CSP  mir91bg  trise      12.3     13.7     15.1     17.1     19.1     20.4     21.7
SN2004gs CSP  mir91bg  vsc       10042    10266    10471    10796    11123    11296    11435
SN2004gs CSP  mirnorm  Egrv51     0.02     0.03     0.04     0.09     0.13     0.16     0.19
SN2004gs CSP  mirnorm  Ekin51     1.07     1.12     1.17     1.25     1.35     1.42     1.51
SN2004gs CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2004gs CSP  mirnorm  MFe        0.00     0.00     0.01     0.02     0.03     0.04     0.05
SN2004gs CSP  mirnorm  MNi        0.22     0.25     0.28     0.33     0.39     0.44     0.50
SN2004gs CSP  mirnorm  MSi        0.35     0.44     0.52     0.64     0.75     0.84     0.93
SN2004gs CSP  mirnorm  Mej        0.89     0.92     0.96     1.02     1.09     1.15     1.21
SN2004gs CSP  mirnorm  Q          2.19     2.30     2.38     2.48     2.57     2.62     2.66
SN2004gs CSP  mirnorm  Rv        0.857    1.168    1.455    1.896    2.343    2.631    2.931
SN2004gs CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004gs CSP  mirnorm  ebmv      0.091    0.101    0.112    0.127    0.143    0.154    0.165
SN2004gs CSP  mirnorm  lpc        7.00     7.02     7.06     7.20     7.39     7.51     7.65
SN2004gs CSP  mirnorm  muoff     -0.14    -0.09    -0.04     0.04     0.11     0.16     0.21
SN2004gs CSP  mirnorm  t0         28.4     29.9     31.3     33.3     35.3     36.6     38.1
SN2004gs CSP  mirnorm  trise      12.7     14.1     15.4     17.4     19.3     20.6     21.8
SN2004gs CSP  mirnorm  vsc       10422    10613    10792    11067    11318    11461    11606
SN2004gs CSP  runF     Egrv51     0.02     0.02     0.03     0.06     0.10     0.12     0.15
SN2004gs CSP  runF     Ekin51     1.02     1.07     1.11     1.18     1.26     1.32     1.39
SN2004gs CSP  runF     MCO        0.00     0.00     0.01     0.03     0.06     0.08     0.11
SN2004gs CSP  runF     MFe        0.00     0.00     0.01     0.02     0.03     0.03     0.04
SN2004gs CSP  runF     MNi        0.21     0.23     0.26     0.31     0.37     0.41     0.46
SN2004gs CSP  runF     MSi        0.33     0.40     0.47     0.58     0.69     0.77     0.85
SN2004gs CSP  runF     Mej        0.82     0.85     0.88     0.94     1.01     1.06     1.12
SN2004gs CSP  runF     Q          2.19     2.29     2.36     2.47     2.56     2.61     2.65
SN2004gs CSP  runF     Rv        0.912    1.208    1.496    1.932    2.371    2.655    2.945
SN2004gs CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004gs CSP  runF     ebmv      0.092    0.102    0.112    0.127    0.143    0.153    0.163
SN2004gs CSP  runF     lpc        7.00     7.01     7.04     7.12     7.26     7.36     7.48
SN2004gs CSP  runF     muoff     -0.19    -0.14    -0.09    -0.01     0.07     0.12     0.18
SN2004gs CSP  runF     t0         27.1     28.3     29.5     31.6     33.6     34.9     36.3
SN2004gs CSP  runF     trise      11.5     12.8     14.1     16.0     17.9     19.2     20.4
SN2004gs CSP  runF     vsc       10563    10752    10928    11184    11410    11544    11679
SN2004gu CSP  B17      Egrv51     0.05     0.13     0.29     0.53     0.71     0.83     0.96
SN2004gu CSP  B17      Ekin51     1.37     1.44     1.51     1.65     2.02     2.32     2.55
SN2004gu CSP  B17      MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2004gu CSP  B17      MFe        0.01     0.02     0.04     0.08     0.26     0.43     0.64
SN2004gu CSP  B17      MNi        0.61     0.69     0.76     0.89     1.04     1.16     1.28
SN2004gu CSP  B17      MSi        0.02     0.09     0.23     0.47     0.73     0.94     1.17
SN2004gu CSP  B17      Mej        1.39     1.43     1.47     1.56     1.70     1.82     1.98
SN2004gu CSP  B17      Q          1.76     1.81     1.91     2.08     2.26     2.35     2.45
SN2004gu CSP  B17      Rv        1.063    1.274    1.480    1.791    2.108    2.318    2.536
SN2004gu CSP  B17      alpha      0.93     0.97     0.99     1.03     1.06     1.08     1.10
SN2004gu CSP  B17      ebmv      0.146    0.156    0.167    0.183    0.199    0.209    0.220
SN2004gu CSP  B17      lpc        7.02     7.13     7.44     8.67     9.53     9.65     9.69
SN2004gu CSP  B17      muoff     -0.11    -0.08    -0.05     0.00     0.05     0.08     0.11
SN2004gu CSP  B17      t0         33.9     35.8     37.5     40.1     42.9     45.0     47.6
SN2004gu CSP  B17      trise      14.2     15.6     16.9     18.9     20.9     22.1     23.2
SN2004gu CSP  B17      vsc        9462     9709     9941    10358    11026    11426    11708
SN2004gu CSP  HK96     Egrv51     0.05     0.11     0.26     0.50     0.71     0.86     1.03
SN2004gu CSP  HK96     Ekin51     1.36     1.44     1.52     1.69     2.13     2.48     2.86
SN2004gu CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.15     0.20
SN2004gu CSP  HK96     MFe        0.01     0.02     0.03     0.07     0.21     0.37     0.56
SN2004gu CSP  HK96     MNi        0.54     0.60     0.69     0.87     1.09     1.21     1.32
SN2004gu CSP  HK96     MSi        0.01     0.06     0.17     0.51     0.97     1.31     1.65
SN2004gu CSP  HK96     Mej        1.32     1.38     1.44     1.58     1.83     2.08     2.37
SN2004gu CSP  HK96     Q          1.75     1.78     1.87     2.11     2.37     2.49     2.59
SN2004gu CSP  HK96     Rv        1.073    1.283    1.483    1.796    2.109    2.314    2.529
SN2004gu CSP  HK96     alpha      0.69     0.77     0.86     1.03     1.25     1.37     1.50
SN2004gu CSP  HK96     ebmv      0.145    0.156    0.166    0.182    0.198    0.209    0.220
SN2004gu CSP  HK96     lpc        7.02     7.10     7.35     8.35     9.46     9.63     9.69
SN2004gu CSP  HK96     muoff     -0.11    -0.08    -0.05     0.00     0.05     0.08     0.11
SN2004gu CSP  HK96     t0         31.3     33.0     35.3     40.6     47.2     51.1     55.1
SN2004gu CSP  HK96     trise      14.1     15.5     16.7     18.7     20.6     21.8     23.0
SN2004gu CSP  HK96     vsc        9046     9427     9826    10476    11156    11559    11930
SN2004gu CSP  mir91bg  Egrv51     0.06     0.16     0.37     0.73     0.98     1.13     1.30
SN2004gu CSP  mir91bg  Ekin51     1.37     1.46     1.55     1.75     2.40     2.80     3.08
SN2004gu CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.23
SN2004gu CSP  mir91bg  MFe        0.01     0.02     0.04     0.09     0.30     0.51     0.77
SN2004gu CSP  mir91bg  MNi        0.65     0.72     0.79     0.91     1.03     1.12     1.22
SN2004gu CSP  mir91bg  MSi        0.08     0.24     0.42     0.72     1.06     1.30     1.56
SN2004gu CSP  mir91bg  Mej        1.59     1.65     1.71     1.83     2.06     2.25     2.43
SN2004gu CSP  mir91bg  Q          1.80     1.90     2.01     2.20     2.35     2.43     2.51
SN2004gu CSP  mir91bg  Rv        1.072    1.289    1.494    1.803    2.117    2.321    2.541
SN2004gu CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004gu CSP  mir91bg  ebmv      0.145    0.156    0.166    0.182    0.198    0.209    0.220
SN2004gu CSP  mir91bg  lpc        7.02     7.12     7.42     8.70     9.56     9.66     9.69
SN2004gu CSP  mir91bg  muoff     -0.11    -0.08    -0.05    -0.00     0.05     0.08     0.11
SN2004gu CSP  mir91bg  t0         41.0     42.5     43.9     46.4     49.3     51.5     54.0
SN2004gu CSP  mir91bg  trise      14.2     15.6     16.8     18.9     20.9     22.1     23.2
SN2004gu CSP  mir91bg  vsc        8902     9150     9389     9884    10820    11272    11540
SN2004gu CSP  mirnorm  Egrv51     0.06     0.14     0.33     0.60     0.81     0.93     1.08
SN2004gu CSP  mirnorm  Ekin51     1.37     1.45     1.53     1.67     2.11     2.44     2.68
SN2004gu CSP  mirnorm  MCO        0.00     0.01     0.02     0.06     0.11     0.15     0.20
SN2004gu CSP  mirnorm  MFe        0.01     0.02     0.04     0.09     0.29     0.48     0.70
SN2004gu CSP  mirnorm  MNi        0.65     0.72     0.79     0.91     1.03     1.13     1.23
SN2004gu CSP  mirnorm  MSi        0.04     0.14     0.29     0.53     0.79     0.98     1.18
SN2004gu CSP  mirnorm  Mej        1.45     1.50     1.55     1.65     1.79     1.92     2.06
SN2004gu CSP  mirnorm  Q          1.78     1.84     1.94     2.11     2.27     2.35     2.43
SN2004gu CSP  mirnorm  Rv        1.060    1.265    1.472    1.789    2.104    2.306    2.527
SN2004gu CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004gu CSP  mirnorm  ebmv      0.145    0.156    0.167    0.183    0.198    0.209    0.220
SN2004gu CSP  mirnorm  lpc        7.03     7.14     7.47     8.82     9.55     9.66     9.69
SN2004gu CSP  mirnorm  muoff     -0.11    -0.08    -0.05     0.00     0.05     0.08     0.11
SN2004gu CSP  mirnorm  t0         37.1     38.4     39.7     42.0     44.5     46.3     48.4
SN2004gu CSP  mirnorm  trise      14.2     15.6     16.9     18.9     20.8     22.0     23.2
SN2004gu CSP  mirnorm  vsc        9339     9551     9766    10159    10912    11366    11644
SN2004gu CSP  runF     Egrv51     0.05     0.13     0.29     0.53     0.69     0.81     0.93
SN2004gu CSP  runF     Ekin51     1.38     1.45     1.52     1.65     1.99     2.28     2.48
SN2004gu CSP  runF     MCO        0.00     0.00     0.02     0.05     0.10     0.14     0.18
SN2004gu CSP  runF     MFe        0.01     0.02     0.04     0.09     0.27     0.44     0.63
SN2004gu CSP  runF     MNi        0.65     0.72     0.79     0.91     1.04     1.13     1.23
SN2004gu CSP  runF     MSi        0.03     0.10     0.22     0.43     0.66     0.82     1.01
SN2004gu CSP  runF     Mej        1.39     1.42     1.47     1.55     1.67     1.77     1.88
SN2004gu CSP  runF     Q          1.77     1.82     1.90     2.06     2.21     2.30     2.39
SN2004gu CSP  runF     Rv        1.072    1.286    1.489    1.802    2.116    2.316    2.533
SN2004gu CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2004gu CSP  runF     ebmv      0.145    0.156    0.166    0.182    0.198    0.208    0.219
SN2004gu CSP  runF     lpc        7.03     7.13     7.46     8.77     9.54     9.65     9.69
SN2004gu CSP  runF     muoff     -0.11    -0.08    -0.05     0.00     0.05     0.08     0.11
SN2004gu CSP  runF     t0         34.9     36.1     37.4     39.4     41.8     43.4     45.3
SN2004gu CSP  runF     trise      14.2     15.6     16.8     18.8     20.8     22.0     23.1
SN2004gu CSP  runF     vsc        9603     9811    10017    10381    11035    11458    11727
SN2005M  CSP  B17      Egrv51     0.04     0.10     0.22     0.42     0.58     0.68     0.79
SN2005M  CSP  B17      Ekin51     1.32     1.38     1.44     1.56     1.86     2.11     2.32
SN2005M  CSP  B17      MCO        0.00     0.00     0.01     0.05     0.09     0.13     0.17
SN2005M  CSP  B17      MFe        0.01     0.02     0.03     0.06     0.21     0.37     0.54
SN2005M  CSP  B17      MNi        0.45     0.51     0.58     0.70     0.84     0.95     1.10
SN2005M  CSP  B17      MSi        0.06     0.21     0.37     0.59     0.82     1.00     1.22
SN2005M  CSP  B17      Mej        1.28     1.33     1.38     1.45     1.57     1.68     1.83
SN2005M  CSP  B17      Q          1.80     1.90     2.03     2.22     2.37     2.46     2.54
SN2005M  CSP  B17      Rv        0.940    1.198    1.437    1.801    2.169    2.408    2.660
SN2005M  CSP  B17      alpha      0.96     0.98     1.01     1.04     1.07     1.10     1.12
SN2005M  CSP  B17      ebmv      0.089    0.097    0.104    0.115    0.127    0.134    0.141
SN2005M  CSP  B17      lpc        7.02     7.11     7.37     8.37     9.51     9.65     9.69
SN2005M  CSP  B17      muoff     -0.22    -0.15    -0.09     0.00     0.09     0.16     0.22
SN2005M  CSP  B17      t0         33.0     35.1     36.9     39.6     42.4     44.4     46.7
SN2005M  CSP  B17      trise      14.2     15.6     16.9     19.0     21.0     22.3     23.3
SN2005M  CSP  B17      vsc        9554     9798    10031    10439    11033    11388    11645
SN2005M  CSP  HK96     Egrv51     0.04     0.09     0.19     0.40     0.60     0.71     0.84
SN2005M  CSP  HK96     Ekin51     1.29     1.36     1.44     1.59     1.94     2.24     2.57
SN2005M  CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2005M  CSP  HK96     MFe        0.00     0.01     0.03     0.05     0.15     0.31     0.51
SN2005M  CSP  HK96     MNi        0.41     0.47     0.54     0.68     0.91     1.06     1.16
SN2005M  CSP  HK96     MSi        0.02     0.09     0.27     0.63     1.00     1.27     1.56
SN2005M  CSP  HK96     Mej        1.18     1.25     1.33     1.47     1.68     1.89     2.13
SN2005M  CSP  HK96     Q          1.76     1.81     1.96     2.25     2.45     2.55     2.63
SN2005M  CSP  HK96     Rv        0.943    1.197    1.444    1.817    2.184    2.417    2.668
SN2005M  CSP  HK96     alpha      0.66     0.75     0.87     1.08     1.27     1.39     1.50
SN2005M  CSP  HK96     ebmv      0.089    0.097    0.104    0.115    0.126    0.134    0.142
SN2005M  CSP  HK96     lpc        7.02     7.09     7.30     8.08     9.41     9.63     9.69
SN2005M  CSP  HK96     muoff     -0.21    -0.15    -0.09     0.00     0.09     0.15     0.22
SN2005M  CSP  HK96     t0         28.8     30.8     34.3     40.5     45.9     49.1     52.5
SN2005M  CSP  HK96     trise      14.4     15.8     17.0     19.0     20.8     22.0     23.1
SN2005M  CSP  HK96     vsc        9183     9520     9869    10505    11217    11604    11973
SN2005M  CSP  mir91bg  Egrv51     0.06     0.16     0.35     0.66     0.86     1.00     1.17
SN2005M  CSP  mir91bg  Ekin51     1.29     1.36     1.44     1.62     2.20     2.58     2.86
SN2005M  CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.16     0.21
SN2005M  CSP  mir91bg  MFe        0.01     0.02     0.03     0.07     0.23     0.43     0.70
SN2005M  CSP  mir91bg  MNi        0.45     0.51     0.57     0.67     0.78     0.85     0.93
SN2005M  CSP  mir91bg  MSi        0.27     0.47     0.63     0.89     1.20     1.41     1.65
SN2005M  CSP  mir91bg  Mej        1.50     1.56     1.62     1.73     1.96     2.13     2.30
SN2005M  CSP  mir91bg  Q          1.92     2.06     2.19     2.35     2.48     2.55     2.61
SN2005M  CSP  mir91bg  Rv        0.902    1.159    1.404    1.774    2.145    2.383    2.638
SN2005M  CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005M  CSP  mir91bg  ebmv      0.090    0.097    0.105    0.116    0.127    0.134    0.142
SN2005M  CSP  mir91bg  lpc        7.03     7.13     7.44     8.76     9.57     9.66     9.69
SN2005M  CSP  mir91bg  muoff     -0.09    -0.03     0.02     0.10     0.19     0.25     0.31
SN2005M  CSP  mir91bg  t0         42.1     43.5     44.9     47.2     49.9     51.9     54.3
SN2005M  CSP  mir91bg  trise      14.4     15.9     17.3     19.3     21.4     22.6     23.5
SN2005M  CSP  mir91bg  vsc        8868     9105     9331     9764    10647    11109    11383
SN2005M  CSP  mirnorm  Egrv51     0.05     0.12     0.28     0.53     0.69     0.80     0.93
SN2005M  CSP  mirnorm  Ekin51     1.30     1.37     1.44     1.57     1.96     2.27     2.48
SN2005M  CSP  mirnorm  MCO        0.00     0.00     0.01     0.05     0.11     0.15     0.19
SN2005M  CSP  mirnorm  MFe        0.01     0.02     0.03     0.07     0.23     0.40     0.63
SN2005M  CSP  mirnorm  MNi        0.47     0.53     0.59     0.69     0.80     0.88     0.96
SN2005M  CSP  mirnorm  MSi        0.17     0.34     0.49     0.70     0.93     1.11     1.30
SN2005M  CSP  mirnorm  Mej        1.38     1.42     1.47     1.55     1.70     1.83     1.95
SN2005M  CSP  mirnorm  Q          1.87     1.99     2.11     2.27     2.40     2.48     2.55
SN2005M  CSP  mirnorm  Rv        0.904    1.163    1.407    1.772    2.145    2.379    2.625
SN2005M  CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005M  CSP  mirnorm  ebmv      0.090    0.097    0.105    0.116    0.127    0.134    0.142
SN2005M  CSP  mirnorm  lpc        7.02     7.12     7.42     8.74     9.56     9.66     9.69
SN2005M  CSP  mirnorm  muoff     -0.08    -0.03     0.03     0.11     0.19     0.25     0.31
SN2005M  CSP  mirnorm  t0         37.8     39.1     40.4     42.5     44.8     46.4     48.4
SN2005M  CSP  mirnorm  trise      15.0     16.4     17.8     19.8     21.7     22.9     23.7
SN2005M  CSP  mirnorm  vsc        9353     9561     9760    10119    10810    11243    11498
SN2005M  CSP  runF     Egrv51     0.04     0.10     0.21     0.40     0.56     0.65     0.75
SN2005M  CSP  runF     Ekin51     1.33     1.39     1.45     1.57     1.83     2.04     2.22
SN2005M  CSP  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2005M  CSP  runF     MFe        0.01     0.02     0.03     0.06     0.20     0.37     0.55
SN2005M  CSP  runF     MNi        0.49     0.56     0.62     0.74     0.87     0.97     1.07
SN2005M  CSP  runF     MSi        0.07     0.20     0.34     0.54     0.73     0.87     1.02
SN2005M  CSP  runF     Mej        1.26     1.31     1.36     1.43     1.52     1.61     1.71
SN2005M  CSP  runF     Q          1.79     1.89     2.01     2.18     2.32     2.39     2.47
SN2005M  CSP  runF     Rv        0.963    1.213    1.459    1.822    2.187    2.427    2.674
SN2005M  CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005M  CSP  runF     ebmv      0.089    0.097    0.104    0.115    0.126    0.134    0.142
SN2005M  CSP  runF     lpc        7.02     7.11     7.36     8.28     9.47     9.64     9.69
SN2005M  CSP  runF     muoff     -0.22    -0.16    -0.10    -0.00     0.09     0.15     0.22
SN2005M  CSP  runF     t0         33.4     34.8     36.2     38.5     40.8     42.3     43.9
SN2005M  CSP  runF     trise      14.3     15.7     17.0     19.0     21.0     22.2     23.3
SN2005M  CSP  runF     vsc        9751     9952    10155    10530    11089    11430    11674
SN2005al CSP  B17      Egrv51     0.02     0.03     0.05     0.09     0.14     0.18     0.22
SN2005al CSP  B17      Ekin51     1.09     1.14     1.20     1.29     1.40     1.49     1.59
SN2005al CSP  B17      MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2005al CSP  B17      MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.07
SN2005al CSP  B17      MNi        0.22     0.27     0.32     0.42     0.53     0.63     0.76
SN2005al CSP  B17      MSi        0.13     0.28     0.39     0.55     0.71     0.83     0.97
SN2005al CSP  B17      Mej        0.87     0.92     0.96     1.04     1.12     1.19     1.27
SN2005al CSP  B17      Q          1.89     2.06     2.20     2.37     2.51     2.59     2.66
SN2005al CSP  B17      Rv        0.444    1.092    1.790    2.909    4.040    4.782    5.577
SN2005al CSP  B17      alpha      0.96     0.99     1.02     1.05     1.10     1.13     1.16
SN2005al CSP  B17      ebmv      0.002    0.006    0.011    0.020    0.028    0.034    0.040
SN2005al CSP  B17      lpc        7.00     7.02     7.06     7.21     7.42     7.57     7.74
SN2005al CSP  B17      muoff     -0.40    -0.29    -0.18    -0.02     0.15     0.26     0.38
SN2005al CSP  B17      t0         26.1     28.1     29.7     32.3     35.0     36.9     39.2
SN2005al CSP  B17      trise      11.9     13.3     14.6     16.6     18.6     19.9     21.3
SN2005al CSP  B17      vsc       10408    10650    10872    11191    11481    11668    11885
SN2005al CSP  HK96     Egrv51     0.02     0.03     0.05     0.12     0.20     0.26     0.33
SN2005al CSP  HK96     Ekin51     1.11     1.16     1.22     1.33     1.49     1.63     1.80
SN2005al CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005al CSP  HK96     MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.07
SN2005al CSP  HK96     MNi        0.22     0.26     0.30     0.38     0.51     0.63     0.77
SN2005al CSP  HK96     MSi        0.08     0.25     0.43     0.67     0.87     0.99     1.15
SN2005al CSP  HK96     Mej        0.85     0.91     0.98     1.12     1.25     1.36     1.48
SN2005al CSP  HK96     Q          1.83     2.03     2.24     2.45     2.58     2.64     2.69
SN2005al CSP  HK96     Rv        0.484    1.141    1.839    2.947    4.075    4.795    5.559
SN2005al CSP  HK96     alpha      0.77     0.88     1.01     1.19     1.35     1.45     1.55
SN2005al CSP  HK96     ebmv      0.002    0.006    0.011    0.020    0.029    0.034    0.041
SN2005al CSP  HK96     lpc        7.00     7.02     7.08     7.27     7.59     7.85     8.17
SN2005al CSP  HK96     muoff     -0.42    -0.31    -0.21    -0.04     0.12     0.23     0.35
SN2005al CSP  HK96     t0         24.7     27.2     30.4     35.0     38.5     40.8     43.3
SN2005al CSP  HK96     trise      12.1     13.5     14.8     16.7     18.7     19.9     21.2
SN2005al CSP  HK96     vsc       10047    10327    10588    11007    11408    11704    12015
SN2005al CSP  mir91bg  Egrv51     0.03     0.05     0.09     0.18     0.25     0.29     0.34
SN2005al CSP  mir91bg  Ekin51     1.18     1.24     1.30     1.42     1.60     1.72     1.84
SN2005al CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2005al CSP  mir91bg  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.07
SN2005al CSP  mir91bg  MNi        0.26     0.30     0.35     0.43     0.53     0.61     0.71
SN2005al CSP  mir91bg  MSi        0.36     0.47     0.57     0.71     0.85     0.96     1.09
SN2005al CSP  mir91bg  Mej        1.04     1.09     1.14     1.22     1.31     1.38     1.46
SN2005al CSP  mir91bg  Q          2.11     2.23     2.32     2.43     2.54     2.60     2.65
SN2005al CSP  mir91bg  Rv        0.450    1.092    1.801    2.904    4.002    4.734    5.495
SN2005al CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005al CSP  mir91bg  ebmv      0.002    0.006    0.011    0.020    0.029    0.035    0.041
SN2005al CSP  mir91bg  lpc        7.01     7.04     7.13     7.43     7.80     8.03     8.28
SN2005al CSP  mir91bg  muoff     -0.31    -0.21    -0.11     0.04     0.20     0.30     0.41
SN2005al CSP  mir91bg  t0         31.8     33.3     34.6     36.6     38.7     40.2     42.1
SN2005al CSP  mir91bg  trise      12.5     13.9     15.3     17.4     19.3     20.6     22.1
SN2005al CSP  mir91bg  vsc       10087    10310    10518    10849    11206    11403    11567
SN2005al CSP  mirnorm  Egrv51     0.02     0.03     0.05     0.11     0.16     0.19     0.22
SN2005al CSP  mirnorm  Ekin51     1.12     1.17     1.23     1.32     1.45     1.53     1.62
SN2005al CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2005al CSP  mirnorm  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.07
SN2005al CSP  mirnorm  MNi        0.26     0.30     0.35     0.44     0.55     0.64     0.75
SN2005al CSP  mirnorm  MSi        0.21     0.33     0.42     0.56     0.70     0.79     0.89
SN2005al CSP  mirnorm  Mej        0.92     0.97     1.01     1.08     1.14     1.19     1.25
SN2005al CSP  mirnorm  Q          1.98     2.11     2.22     2.36     2.48     2.55     2.61
SN2005al CSP  mirnorm  Rv        0.422    1.075    1.785    2.906    4.041    4.771    5.542
SN2005al CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005al CSP  mirnorm  ebmv      0.002    0.006    0.011    0.020    0.029    0.034    0.041
SN2005al CSP  mirnorm  lpc        7.00     7.02     7.08     7.26     7.49     7.63     7.77
SN2005al CSP  mirnorm  muoff     -0.31    -0.20    -0.11     0.05     0.20     0.30     0.41
SN2005al CSP  mirnorm  t0         28.1     29.7     31.0     33.0     35.0     36.3     37.9
SN2005al CSP  mirnorm  trise      12.9     14.3     15.6     17.6     19.6     20.9     22.2
SN2005al CSP  mirnorm  vsc       10460    10664    10850    11138    11420    11591    11762
SN2005al CSP  runF     Egrv51     0.02     0.03     0.04     0.08     0.12     0.15     0.18
SN2005al CSP  runF     Ekin51     1.08     1.13     1.19     1.27     1.37     1.45     1.53
SN2005al CSP  runF     MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2005al CSP  runF     MFe        0.00     0.01     0.01     0.03     0.04     0.05     0.07
SN2005al CSP  runF     MNi        0.26     0.31     0.36     0.45     0.57     0.66     0.77
SN2005al CSP  runF     MSi        0.14     0.25     0.34     0.47     0.61     0.69     0.79
SN2005al CSP  runF     Mej        0.86     0.90     0.94     1.00     1.06     1.11     1.16
SN2005al CSP  runF     Q          1.90     2.03     2.14     2.30     2.43     2.51     2.58
SN2005al CSP  runF     Rv        0.460    1.112    1.816    2.926    4.044    4.766    5.544
SN2005al CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005al CSP  runF     ebmv      0.002    0.006    0.011    0.020    0.029    0.034    0.041
SN2005al CSP  runF     lpc        7.00     7.02     7.06     7.18     7.36     7.48     7.59
SN2005al CSP  runF     muoff     -0.43    -0.31    -0.20    -0.04     0.12     0.23     0.35
SN2005al CSP  runF     t0         26.3     27.6     28.9     30.9     32.9     34.3     35.7
SN2005al CSP  runF     trise      12.1     13.4     14.7     16.7     18.7     19.9     21.2
SN2005al CSP  runF     vsc       10654    10849    11029    11301    11559    11723    11889
SN2005el CSP  B17      Egrv51     0.02     0.03     0.05     0.09     0.14     0.17     0.19
SN2005el CSP  B17      Ekin51     1.14     1.20     1.26     1.35     1.46     1.54     1.63
SN2005el CSP  B17      MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2005el CSP  B17      MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2005el CSP  B17      MNi        0.37     0.44     0.52     0.66     0.81     0.89     0.96
SN2005el CSP  B17      MSi        0.01     0.04     0.12     0.28     0.45     0.55     0.67
SN2005el CSP  B17      Mej        0.88     0.92     0.96     1.02     1.08     1.13     1.17
SN2005el CSP  B17      Q          1.75     1.79     1.86     2.05     2.24     2.35     2.45
SN2005el CSP  B17      Rv        0.916    1.583    2.211    3.202    4.191    4.834    5.510
SN2005el CSP  B17      alpha      0.91     0.95     0.99     1.02     1.06     1.08     1.10
SN2005el CSP  B17      ebmv      0.009    0.015    0.021    0.031    0.040    0.046    0.052
SN2005el CSP  B17      lpc        7.00     7.02     7.07     7.21     7.41     7.53     7.66
SN2005el CSP  B17      muoff     -0.37    -0.28    -0.18    -0.04     0.11     0.21     0.31
SN2005el CSP  B17      t0         24.6     25.6     26.9     29.0     31.1     32.7     34.4
SN2005el CSP  B17      trise      12.2     13.6     14.9     16.9     18.7     19.7     20.8
SN2005el CSP  B17      vsc       10825    11038    11238    11539    11834    12023    12190
SN2005el CSP  HK96     Egrv51     0.02     0.03     0.05     0.11     0.19     0.25     0.32
SN2005el CSP  HK96     Ekin51     1.16     1.21     1.27     1.38     1.53     1.65     1.80
SN2005el CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005el CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.08
SN2005el CSP  HK96     MNi        0.31     0.36     0.41     0.54     0.72     0.83     0.91
SN2005el CSP  HK96     MSi        0.02     0.08     0.21     0.48     0.72     0.86     1.01
SN2005el CSP  HK96     Mej        0.87     0.92     0.98     1.09     1.23     1.33     1.44
SN2005el CSP  HK96     Q          1.76     1.82     1.96     2.26     2.44     2.53     2.59
SN2005el CSP  HK96     Rv        0.927    1.574    2.214    3.197    4.182    4.829    5.497
SN2005el CSP  HK96     alpha      0.79     0.87     0.97     1.17     1.37     1.48     1.60
SN2005el CSP  HK96     ebmv      0.009    0.015    0.021    0.030    0.039    0.045    0.052
SN2005el CSP  HK96     lpc        7.00     7.02     7.07     7.26     7.56     7.80     8.11
SN2005el CSP  HK96     muoff     -0.35    -0.25    -0.16    -0.02     0.13     0.22     0.32
SN2005el CSP  HK96     t0         24.3     25.7     27.7     32.3     36.6     38.9     41.2
SN2005el CSP  HK96     trise      12.1     13.4     14.7     16.5     18.4     19.6     20.8
SN2005el CSP  HK96     vsc       10256    10536    10813    11270    11715    11965    12166
SN2005el CSP  mir91bg  Egrv51     0.03     0.04     0.08     0.17     0.24     0.28     0.34
SN2005el CSP  mir91bg  Ekin51     1.23     1.30     1.36     1.48     1.65     1.76     1.87
SN2005el CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2005el CSP  mir91bg  MFe        0.00     0.01     0.02     0.04     0.06     0.08     0.11
SN2005el CSP  mir91bg  MNi        0.38     0.45     0.51     0.63     0.78     0.89     1.01
SN2005el CSP  mir91bg  MSi        0.08     0.20     0.32     0.48     0.63     0.73     0.84
SN2005el CSP  mir91bg  Mej        1.05     1.09     1.14     1.20     1.28     1.34     1.41
SN2005el CSP  mir91bg  Q          1.82     1.94     2.04     2.21     2.34     2.42     2.50
SN2005el CSP  mir91bg  Rv        0.857    1.509    2.180    3.186    4.188    4.839    5.510
SN2005el CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005el CSP  mir91bg  ebmv      0.009    0.015    0.021    0.030    0.040    0.046    0.052
SN2005el CSP  mir91bg  lpc        7.01     7.04     7.13     7.43     7.79     8.01     8.33
SN2005el CSP  mir91bg  muoff     -0.26    -0.17    -0.08     0.05     0.19     0.28     0.38
SN2005el CSP  mir91bg  t0         29.3     30.6     31.8     33.7     35.6     36.9     38.4
SN2005el CSP  mir91bg  trise      13.2     14.6     15.9     17.9     19.9     21.2     22.4
SN2005el CSP  mir91bg  vsc       10434    10630    10818    11126    11469    11674    11867
SN2005el CSP  mirnorm  Egrv51     0.02     0.03     0.05     0.11     0.16     0.19     0.22
SN2005el CSP  mirnorm  Ekin51     1.17     1.23     1.29     1.39     1.52     1.60     1.70
SN2005el CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005el CSP  mirnorm  MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2005el CSP  mirnorm  MNi        0.39     0.46     0.53     0.66     0.81     0.91     1.00
SN2005el CSP  mirnorm  MSi        0.02     0.08     0.17     0.33     0.48     0.57     0.66
SN2005el CSP  mirnorm  Mej        0.94     0.98     1.01     1.07     1.13     1.17     1.22
SN2005el CSP  mirnorm  Q          1.77     1.82     1.92     2.09     2.25     2.34     2.43
SN2005el CSP  mirnorm  Rv        0.881    1.538    2.184    3.178    4.159    4.800    5.490
SN2005el CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005el CSP  mirnorm  ebmv      0.009    0.015    0.021    0.030    0.040    0.045    0.052
SN2005el CSP  mirnorm  lpc        7.01     7.02     7.08     7.27     7.50     7.63     7.76
SN2005el CSP  mirnorm  muoff     -0.25    -0.16    -0.08     0.06     0.19     0.28     0.38
SN2005el CSP  mirnorm  t0         26.2     27.3     28.4     30.2     32.0     33.2     34.5
SN2005el CSP  mirnorm  trise      13.6     15.0     16.3     18.2     20.1     21.2     22.2
SN2005el CSP  mirnorm  vsc       10777    10968    11150    11429    11718    11903    12076
SN2005el CSP  runF     Egrv51     0.02     0.03     0.04     0.08     0.13     0.16     0.18
SN2005el CSP  runF     Ekin51     1.14     1.20     1.25     1.35     1.45     1.53     1.62
SN2005el CSP  runF     MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.11
SN2005el CSP  runF     MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2005el CSP  runF     MNi        0.40     0.47     0.53     0.65     0.79     0.87     0.95
SN2005el CSP  runF     MSi        0.01     0.06     0.14     0.28     0.41     0.49     0.58
SN2005el CSP  runF     Mej        0.88     0.92     0.95     1.01     1.07     1.11     1.15
SN2005el CSP  runF     Q          1.76     1.81     1.89     2.04     2.20     2.30     2.38
SN2005el CSP  runF     Rv        0.918    1.573    2.218    3.194    4.163    4.811    5.490
SN2005el CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005el CSP  runF     ebmv      0.009    0.015    0.021    0.030    0.040    0.046    0.052
SN2005el CSP  runF     lpc        7.00     7.02     7.06     7.20     7.38     7.49     7.61
SN2005el CSP  runF     muoff     -0.36    -0.27    -0.17    -0.03     0.12     0.21     0.30
SN2005el CSP  runF     t0         25.0     25.9     27.0     28.7     30.4     31.5     32.8
SN2005el CSP  runF     trise      12.3     13.6     14.9     16.8     18.5     19.6     20.7
SN2005el CSP  runF     vsc       10955    11138    11308    11570    11829    11991    12145
SN2005eq CSP  B17      Egrv51     0.05     0.12     0.27     0.49     0.66     0.77     0.90
SN2005eq CSP  B17      Ekin51     1.37     1.43     1.50     1.63     1.95     2.22     2.42
SN2005eq CSP  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2005eq CSP  B17      MFe        0.01     0.02     0.04     0.08     0.26     0.43     0.63
SN2005eq CSP  B17      MNi        0.60     0.67     0.75     0.88     1.03     1.14     1.27
SN2005eq CSP  B17      MSi        0.02     0.09     0.21     0.44     0.67     0.84     1.04
SN2005eq CSP  B17      Mej        1.35     1.39     1.44     1.51     1.63     1.73     1.84
SN2005eq CSP  B17      Q          1.76     1.81     1.90     2.07     2.23     2.33     2.42
SN2005eq CSP  B17      Rv        1.340    1.601    1.854    2.243    2.632    2.888    3.162
SN2005eq CSP  B17      alpha      0.93     0.97     0.99     1.03     1.06     1.08     1.10
SN2005eq CSP  B17      ebmv      0.109    0.119    0.128    0.141    0.154    0.163    0.172
SN2005eq CSP  B17      lpc        7.03     7.13     7.44     8.68     9.53     9.65     9.69
SN2005eq CSP  B17      muoff     -0.17    -0.12    -0.07     0.01     0.08     0.13     0.18
SN2005eq CSP  B17      t0         33.5     35.3     36.8     39.0     41.3     43.0     44.9
SN2005eq CSP  B17      trise      14.3     15.7     17.0     19.1     21.0     22.2     23.3
SN2005eq CSP  B17      vsc        9669     9871    10069    10432    11064    11454    11727
SN2005eq CSP  HK96     Egrv51     0.05     0.11     0.24     0.46     0.66     0.79     0.94
SN2005eq CSP  HK96     Ekin51     1.34     1.42     1.50     1.66     2.05     2.36     2.70
SN2005eq CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2005eq CSP  HK96     MFe        0.01     0.02     0.03     0.07     0.20     0.35     0.53
SN2005eq CSP  HK96     MNi        0.52     0.59     0.67     0.84     1.06     1.18     1.28
SN2005eq CSP  HK96     MSi        0.01     0.06     0.18     0.50     0.91     1.20     1.49
SN2005eq CSP  HK96     Mej        1.29     1.35     1.41     1.53     1.74     1.96     2.20
SN2005eq CSP  HK96     Q          1.75     1.78     1.87     2.12     2.36     2.48     2.57
SN2005eq CSP  HK96     Rv        1.345    1.608    1.852    2.239    2.620    2.873    3.137
SN2005eq CSP  HK96     alpha      0.71     0.79     0.87     1.05     1.26     1.38     1.49
SN2005eq CSP  HK96     ebmv      0.109    0.118    0.127    0.141    0.154    0.163    0.172
SN2005eq CSP  HK96     lpc        7.02     7.10     7.34     8.30     9.45     9.63     9.69
SN2005eq CSP  HK96     muoff     -0.17    -0.12    -0.07     0.01     0.08     0.13     0.18
SN2005eq CSP  HK96     t0         30.6     32.4     34.8     39.8     45.7     49.2     52.3
SN2005eq CSP  HK96     trise      14.3     15.6     16.9     18.8     20.6     21.8     23.0
SN2005eq CSP  HK96     vsc        9190     9536     9905    10523    11190    11587    11945
SN2005eq CSP  mir91bg  Egrv51     0.06     0.15     0.34     0.69     0.93     1.08     1.24
SN2005eq CSP  mir91bg  Ekin51     1.36     1.44     1.53     1.74     2.37     2.74     2.99
SN2005eq CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.22
SN2005eq CSP  mir91bg  MFe        0.01     0.02     0.04     0.08     0.27     0.49     0.72
SN2005eq CSP  mir91bg  MNi        0.60     0.67     0.74     0.86     0.98     1.07     1.17
SN2005eq CSP  mir91bg  MSi        0.12     0.29     0.47     0.75     1.07     1.28     1.50
SN2005eq CSP  mir91bg  Mej        1.57     1.63     1.69     1.80     2.03     2.18     2.33
SN2005eq CSP  mir91bg  Q          1.82     1.93     2.05     2.23     2.37     2.44     2.52
SN2005eq CSP  mir91bg  Rv        1.328    1.598    1.854    2.244    2.636    2.890    3.151
SN2005eq CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005eq CSP  mir91bg  ebmv      0.108    0.118    0.126    0.140    0.153    0.162    0.171
SN2005eq CSP  mir91bg  lpc        7.02     7.11     7.40     8.62     9.54     9.66     9.69
SN2005eq CSP  mir91bg  muoff     -0.12    -0.07    -0.02     0.05     0.13     0.17     0.23
SN2005eq CSP  mir91bg  t0         41.7     43.0     44.2     46.3     48.6     50.3     52.6
SN2005eq CSP  mir91bg  trise      14.3     15.9     17.3     19.4     21.4     22.6     23.6
SN2005eq CSP  mir91bg  vsc        9001     9219     9431     9898    10829    11264    11514
SN2005eq CSP  mirnorm  Egrv51     0.05     0.13     0.30     0.57     0.77     0.89     1.03
SN2005eq CSP  mirnorm  Ekin51     1.37     1.44     1.52     1.67     2.08     2.40     2.61
SN2005eq CSP  mirnorm  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2005eq CSP  mirnorm  MFe        0.01     0.02     0.04     0.08     0.28     0.48     0.70
SN2005eq CSP  mirnorm  MNi        0.62     0.70     0.77     0.88     1.01     1.10     1.19
SN2005eq CSP  mirnorm  MSi        0.04     0.16     0.30     0.54     0.78     0.95     1.12
SN2005eq CSP  mirnorm  Mej        1.44     1.48     1.53     1.62     1.76     1.87     1.98
SN2005eq CSP  mirnorm  Q          1.78     1.85     1.96     2.12     2.27     2.35     2.43
SN2005eq CSP  mirnorm  Rv        1.332    1.602    1.854    2.243    2.642    2.891    3.147
SN2005eq CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005eq CSP  mirnorm  ebmv      0.108    0.117    0.127    0.140    0.153    0.162    0.172
SN2005eq CSP  mirnorm  lpc        7.02     7.12     7.44     8.75     9.55     9.66     9.69
SN2005eq CSP  mirnorm  muoff     -0.11    -0.06    -0.01     0.06     0.13     0.18     0.23
SN2005eq CSP  mirnorm  t0         37.4     38.6     39.7     41.5     43.4     44.9     46.6
SN2005eq CSP  mirnorm  trise      15.0     16.5     17.9     19.9     21.8     22.9     23.7
SN2005eq CSP  mirnorm  vsc        9475     9669     9852    10209    10952    11382    11642
SN2005eq CSP  runF     Egrv51     0.05     0.12     0.28     0.49     0.65     0.75     0.86
SN2005eq CSP  runF     Ekin51     1.38     1.44     1.51     1.63     1.91     2.18     2.37
SN2005eq CSP  runF     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.17
SN2005eq CSP  runF     MFe        0.01     0.02     0.04     0.09     0.27     0.44     0.61
SN2005eq CSP  runF     MNi        0.64     0.71     0.78     0.90     1.03     1.12     1.22
SN2005eq CSP  runF     MSi        0.02     0.09     0.20     0.40     0.61     0.75     0.91
SN2005eq CSP  runF     Mej        1.35     1.39     1.43     1.50     1.60     1.69     1.78
SN2005eq CSP  runF     Q          1.76     1.81     1.89     2.04     2.19     2.28     2.36
SN2005eq CSP  runF     Rv        1.345    1.605    1.859    2.247    2.627    2.882    3.145
SN2005eq CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005eq CSP  runF     ebmv      0.109    0.119    0.128    0.141    0.154    0.163    0.173
SN2005eq CSP  runF     lpc        7.03     7.14     7.47     8.76     9.54     9.65     9.69
SN2005eq CSP  runF     muoff     -0.17    -0.12    -0.07     0.01     0.08     0.13     0.18
SN2005eq CSP  runF     t0         34.4     35.6     36.7     38.4     40.2     41.5     43.0
SN2005eq CSP  runF     trise      14.4     15.7     17.0     19.0     20.9     22.1     23.2
SN2005eq CSP  runF     vsc        9784     9971    10149    10459    11049    11468    11730
SN2005eq CfA  B17      Egrv51     0.05     0.12     0.28     0.51     0.68     0.79     0.92
SN2005eq CfA  B17      Ekin51     1.32     1.38     1.45     1.59     1.97     2.28     2.53
SN2005eq CfA  B17      MCO        0.00     0.00     0.02     0.05     0.10     0.14     0.19
SN2005eq CfA  B17      MFe        0.01     0.02     0.03     0.07     0.23     0.40     0.60
SN2005eq CfA  B17      MNi        0.48     0.55     0.62     0.74     0.89     1.01     1.15
SN2005eq CfA  B17      MSi        0.08     0.23     0.39     0.62     0.88     1.07     1.29
SN2005eq CfA  B17      Mej        1.36     1.41     1.45     1.54     1.69     1.83     1.98
SN2005eq CfA  B17      Q          1.81     1.91     2.03     2.22     2.37     2.45     2.54
SN2005eq CfA  B17      Rv        0.923    1.649    2.370    3.440    4.540    5.270    6.022
SN2005eq CfA  B17      alpha      0.96     0.98     1.01     1.04     1.07     1.10     1.12
SN2005eq CfA  B17      ebmv      0.035    0.047    0.059    0.077    0.094    0.106    0.119
SN2005eq CfA  B17      lpc        7.02     7.12     7.42     8.70     9.54     9.66     9.69
SN2005eq CfA  B17      muoff     -0.17    -0.12    -0.07     0.00     0.07     0.12     0.17
SN2005eq CfA  B17      t0         36.0     37.7     39.2     41.5     44.0     46.0     48.3
SN2005eq CfA  B17      trise      14.1     15.5     16.8     18.8     20.8     22.1     23.2
SN2005eq CfA  B17      vsc        9405     9629     9843    10221    10885    11300    11564
SN2005eq CfA  HK96     Egrv51     0.05     0.12     0.26     0.49     0.67     0.81     0.96
SN2005eq CfA  HK96     Ekin51     1.31     1.38     1.46     1.62     2.00     2.37     2.76
SN2005eq CfA  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2005eq CfA  HK96     MFe        0.01     0.02     0.03     0.07     0.21     0.35     0.54
SN2005eq CfA  HK96     MNi        0.45     0.51     0.59     0.76     0.99     1.14     1.26
SN2005eq CfA  HK96     MSi        0.02     0.08     0.23     0.59     1.00     1.31     1.65
SN2005eq CfA  HK96     Mej        1.24     1.32     1.40     1.53     1.76     2.00     2.29
SN2005eq CfA  HK96     Q          1.75     1.80     1.92     2.19     2.42     2.53     2.62
SN2005eq CfA  HK96     Rv        0.919    1.660    2.376    3.458    4.546    5.256    5.991
SN2005eq CfA  HK96     alpha      0.65     0.74     0.84     1.02     1.22     1.34     1.45
SN2005eq CfA  HK96     ebmv      0.034    0.047    0.058    0.077    0.095    0.106    0.118
SN2005eq CfA  HK96     lpc        7.02     7.12     7.40     8.42     9.49     9.64     9.69
SN2005eq CfA  HK96     muoff     -0.17    -0.12    -0.07    -0.00     0.07     0.12     0.17
SN2005eq CfA  HK96     t0         30.2     32.4     35.4     41.1     47.2     50.6     54.1
SN2005eq CfA  HK96     trise      14.2     15.6     16.9     18.8     20.7     21.9     23.1
SN2005eq CfA  HK96     vsc        9060     9401     9764    10387    11084    11494    11881
SN2005eq CfA  mir91bg  Egrv51     0.06     0.15     0.36     0.71     0.95     1.09     1.26
SN2005eq CfA  mir91bg  Ekin51     1.32     1.40     1.49     1.72     2.40     2.81     3.10
SN2005eq CfA  mir91bg  MCO        0.00     0.01     0.02     0.06     0.13     0.17     0.23
SN2005eq CfA  mir91bg  MFe        0.01     0.02     0.03     0.07     0.23     0.43     0.69
SN2005eq CfA  mir91bg  MNi        0.52     0.58     0.65     0.76     0.89     0.99     1.11
SN2005eq CfA  mir91bg  MSi        0.22     0.44     0.61     0.90     1.24     1.46     1.71
SN2005eq CfA  mir91bg  Mej        1.57     1.64     1.70     1.83     2.10     2.29     2.47
SN2005eq CfA  mir91bg  Q          1.89     2.03     2.15     2.32     2.45     2.52     2.59
SN2005eq CfA  mir91bg  Rv        0.838    1.576    2.288    3.397    4.504    5.226    6.004
SN2005eq CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005eq CfA  mir91bg  ebmv      0.033    0.045    0.057    0.075    0.093    0.105    0.117
SN2005eq CfA  mir91bg  lpc        7.02     7.11     7.39     8.60     9.54     9.66     9.69
SN2005eq CfA  mir91bg  muoff     -0.17    -0.12    -0.07    -0.00     0.07     0.12     0.17
SN2005eq CfA  mir91bg  t0         43.3     44.7     46.1     48.4     50.9     52.8     55.1
SN2005eq CfA  mir91bg  trise      14.1     15.5     16.8     18.8     20.8     22.1     23.2
SN2005eq CfA  mir91bg  vsc        8804     9035     9258     9759    10722    11172    11426
SN2005eq CfA  mirnorm  Egrv51     0.05     0.13     0.31     0.58     0.78     0.92     1.08
SN2005eq CfA  mirnorm  Ekin51     1.32     1.40     1.47     1.64     2.11     2.44     2.69
SN2005eq CfA  mirnorm  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.20
SN2005eq CfA  mirnorm  MFe        0.01     0.02     0.03     0.07     0.25     0.45     0.70
SN2005eq CfA  mirnorm  MNi        0.52     0.58     0.65     0.76     0.90     1.00     1.12
SN2005eq CfA  mirnorm  MSi        0.12     0.29     0.46     0.70     0.96     1.15     1.33
SN2005eq CfA  mirnorm  Mej        1.44     1.49     1.54     1.65     1.82     1.95     2.09
SN2005eq CfA  mirnorm  Q          1.82     1.94     2.07     2.24     2.38     2.45     2.53
SN2005eq CfA  mirnorm  Rv        0.845    1.567    2.285    3.378    4.496    5.225    5.975
SN2005eq CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005eq CfA  mirnorm  ebmv      0.032    0.045    0.057    0.075    0.093    0.105    0.117
SN2005eq CfA  mirnorm  lpc        7.02     7.12     7.42     8.70     9.56     9.66     9.69
SN2005eq CfA  mirnorm  muoff     -0.17    -0.12    -0.07     0.00     0.07     0.12     0.17
SN2005eq CfA  mirnorm  t0         39.1     40.4     41.7     43.7     45.8     47.4     49.3
SN2005eq CfA  mirnorm  trise      14.2     15.6     16.9     18.9     20.9     22.1     23.2
SN2005eq CfA  mirnorm  vsc        9255     9460     9660    10044    10840    11272    11523
SN2005eq CfA  runF     Egrv51     0.05     0.12     0.28     0.50     0.66     0.78     0.91
SN2005eq CfA  runF     Ekin51     1.33     1.40     1.46     1.59     1.92     2.21     2.43
SN2005eq CfA  runF     MCO        0.00     0.00     0.02     0.05     0.10     0.14     0.18
SN2005eq CfA  runF     MFe        0.01     0.02     0.03     0.07     0.24     0.43     0.65
SN2005eq CfA  runF     MNi        0.53     0.59     0.65     0.77     0.91     1.02     1.14
SN2005eq CfA  runF     MSi        0.07     0.20     0.36     0.56     0.78     0.93     1.10
SN2005eq CfA  runF     Mej        1.35     1.40     1.44     1.52     1.64     1.75     1.85
SN2005eq CfA  runF     Q          1.80     1.89     2.01     2.17     2.32     2.40     2.47
SN2005eq CfA  runF     Rv        0.947    1.685    2.404    3.474    4.547    5.257    5.980
SN2005eq CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005eq CfA  runF     ebmv      0.034    0.046    0.058    0.076    0.094    0.106    0.118
SN2005eq CfA  runF     lpc        7.02     7.13     7.45     8.69     9.54     9.66     9.69
SN2005eq CfA  runF     muoff     -0.17    -0.12    -0.07    -0.00     0.07     0.12     0.17
SN2005eq CfA  runF     t0         36.1     37.4     38.6     40.5     42.4     43.8     45.4
SN2005eq CfA  runF     trise      14.2     15.5     16.8     18.8     20.8     22.0     23.2
SN2005eq CfA  runF     vsc        9584     9774     9958    10280    10918    11337    11600
SN2005hc CSP  B17      Egrv51     0.04     0.10     0.22     0.40     0.56     0.65     0.75
SN2005hc CSP  B17      Ekin51     1.37     1.43     1.50     1.61     1.86     2.08     2.25
SN2005hc CSP  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2005hc CSP  B17      MFe        0.01     0.02     0.04     0.07     0.24     0.39     0.55
SN2005hc CSP  B17      MNi        0.59     0.66     0.73     0.86     1.01     1.11     1.22
SN2005hc CSP  B17      MSi        0.01     0.07     0.18     0.40     0.60     0.75     0.93
SN2005hc CSP  B17      Mej        1.28     1.32     1.36     1.43     1.52     1.60     1.70
SN2005hc CSP  B17      Q          1.75     1.80     1.88     2.05     2.21     2.31     2.40
SN2005hc CSP  B17      Rv        0.957    1.219    1.473    1.863    2.252    2.510    2.779
SN2005hc CSP  B17      alpha      0.92     0.97     0.99     1.03     1.06     1.08     1.10
SN2005hc CSP  B17      ebmv      0.107    0.117    0.126    0.142    0.157    0.166    0.177
SN2005hc CSP  B17      lpc        7.02     7.11     7.37     8.34     9.47     9.64     9.69
SN2005hc CSP  B17      muoff     -0.11    -0.08    -0.05     0.00     0.05     0.09     0.12
SN2005hc CSP  B17      t0         31.3     32.9     34.6     37.0     39.3     40.9     42.9
SN2005hc CSP  B17      trise      14.3     15.8     17.2     19.3     21.2     22.4     23.4
SN2005hc CSP  B17      vsc        9871    10094    10298    10669    11229    11570    11838
SN2005hc CSP  HK96     Egrv51     0.04     0.09     0.19     0.40     0.60     0.72     0.87
SN2005hc CSP  HK96     Ekin51     1.33     1.40     1.48     1.63     2.00     2.29     2.59
SN2005hc CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2005hc CSP  HK96     MFe        0.01     0.02     0.03     0.06     0.17     0.36     0.54
SN2005hc CSP  HK96     MNi        0.48     0.54     0.61     0.76     0.98     1.11     1.20
SN2005hc CSP  HK96     MSi        0.01     0.07     0.22     0.56     0.94     1.21     1.49
SN2005hc CSP  HK96     Mej        1.23     1.29     1.36     1.49     1.69     1.89     2.12
SN2005hc CSP  HK96     Q          1.75     1.80     1.91     2.18     2.40     2.50     2.59
SN2005hc CSP  HK96     Rv        0.933    1.195    1.452    1.847    2.237    2.493    2.765
SN2005hc CSP  HK96     alpha      0.74     0.82     0.92     1.12     1.32     1.43     1.55
SN2005hc CSP  HK96     ebmv      0.106    0.116    0.126    0.141    0.156    0.167    0.177
SN2005hc CSP  HK96     lpc        7.02     7.08     7.27     8.06     9.41     9.63     9.69
SN2005hc CSP  HK96     muoff     -0.11    -0.08    -0.04     0.01     0.06     0.09     0.12
SN2005hc CSP  HK96     t0         29.6     31.3     34.2     39.7     45.0     48.2     51.3
SN2005hc CSP  HK96     trise      14.2     15.6     16.8     18.7     20.5     21.7     22.9
SN2005hc CSP  HK96     vsc        9301     9623     9973    10598    11269    11632    11980
SN2005hc CSP  mir91bg  Egrv51     0.06     0.14     0.32     0.63     0.86     0.99     1.14
SN2005hc CSP  mir91bg  Ekin51     1.36     1.44     1.52     1.70     2.26     2.60     2.83
SN2005hc CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.16     0.21
SN2005hc CSP  mir91bg  MFe        0.01     0.02     0.04     0.08     0.26     0.47     0.70
SN2005hc CSP  mir91bg  MNi        0.59     0.66     0.73     0.84     0.96     1.03     1.11
SN2005hc CSP  mir91bg  MSi        0.11     0.27     0.44     0.70     0.99     1.19     1.40
SN2005hc CSP  mir91bg  Mej        1.52     1.57     1.62     1.72     1.92     2.06     2.20
SN2005hc CSP  mir91bg  Q          1.81     1.93     2.04     2.22     2.35     2.43     2.51
SN2005hc CSP  mir91bg  Rv        0.950    1.213    1.470    1.869    2.268    2.522    2.791
SN2005hc CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hc CSP  mir91bg  ebmv      0.103    0.114    0.124    0.139    0.155    0.165    0.175
SN2005hc CSP  mir91bg  lpc        7.02     7.11     7.39     8.61     9.54     9.66     9.69
SN2005hc CSP  mir91bg  muoff     -0.07    -0.04    -0.01     0.04     0.09     0.12     0.15
SN2005hc CSP  mir91bg  t0         39.9     41.2     42.5     44.6     47.0     48.8     51.1
SN2005hc CSP  mir91bg  trise      14.3     16.0     17.5     19.6     21.6     22.8     23.6
SN2005hc CSP  mir91bg  vsc        9135     9358     9573    10014    10874    11300    11542
SN2005hc CSP  mirnorm  Egrv51     0.05     0.12     0.28     0.52     0.69     0.81     0.93
SN2005hc CSP  mirnorm  Ekin51     1.37     1.44     1.51     1.64     1.99     2.27     2.47
SN2005hc CSP  mirnorm  MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2005hc CSP  mirnorm  MFe        0.01     0.02     0.04     0.08     0.27     0.44     0.64
SN2005hc CSP  mirnorm  MNi        0.63     0.69     0.76     0.87     0.99     1.07     1.16
SN2005hc CSP  mirnorm  MSi        0.04     0.14     0.27     0.48     0.70     0.86     1.02
SN2005hc CSP  mirnorm  Mej        1.39     1.43     1.47     1.55     1.67     1.77     1.87
SN2005hc CSP  mirnorm  Q          1.77     1.84     1.94     2.10     2.24     2.32     2.40
SN2005hc CSP  mirnorm  Rv        0.949    1.217    1.468    1.859    2.256    2.517    2.787
SN2005hc CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hc CSP  mirnorm  ebmv      0.104    0.114    0.124    0.140    0.155    0.165    0.175
SN2005hc CSP  mirnorm  lpc        7.02     7.12     7.43     8.75     9.55     9.65     9.69
SN2005hc CSP  mirnorm  muoff     -0.07    -0.03    -0.00     0.04     0.09     0.12     0.15
SN2005hc CSP  mirnorm  t0         35.6     36.8     38.0     39.9     41.9     43.4     45.1
SN2005hc CSP  mirnorm  trise      15.3     16.8     18.1     20.1     22.0     23.1     23.7
SN2005hc CSP  mirnorm  vsc        9609     9803     9991    10337    11008    11427    11690
SN2005hc CSP  runF     Egrv51     0.04     0.09     0.21     0.39     0.55     0.63     0.73
SN2005hc CSP  runF     Ekin51     1.39     1.45     1.51     1.61     1.86     2.06     2.21
SN2005hc CSP  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2005hc CSP  runF     MFe        0.01     0.02     0.04     0.07     0.25     0.40     0.55
SN2005hc CSP  runF     MNi        0.63     0.69     0.76     0.87     1.00     1.09     1.18
SN2005hc CSP  runF     MSi        0.02     0.08     0.19     0.37     0.55     0.67     0.81
SN2005hc CSP  runF     Mej        1.28     1.32     1.36     1.42     1.50     1.57     1.64
SN2005hc CSP  runF     Q          1.76     1.80     1.88     2.03     2.17     2.26     2.34
SN2005hc CSP  runF     Rv        0.956    1.221    1.476    1.870    2.257    2.511    2.774
SN2005hc CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hc CSP  runF     ebmv      0.105    0.116    0.126    0.141    0.157    0.167    0.177
SN2005hc CSP  runF     lpc        7.02     7.10     7.35     8.30     9.47     9.64     9.69
SN2005hc CSP  runF     muoff     -0.11    -0.08    -0.04     0.00     0.05     0.08     0.12
SN2005hc CSP  runF     t0         32.2     33.4     34.6     36.4     38.3     39.5     41.0
SN2005hc CSP  runF     trise      14.5     15.9     17.2     19.1     21.0     22.2     23.2
SN2005hc CSP  runF     vsc       10023    10203    10381    10711    11262    11599    11834
SN2005hc CfA  B17      Egrv51     0.03     0.06     0.14     0.28     0.45     0.57     0.67
SN2005hc CfA  B17      Ekin51     1.31     1.37     1.44     1.57     1.78     1.96     2.12
SN2005hc CfA  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2005hc CfA  B17      MFe        0.00     0.01     0.02     0.05     0.09     0.34     0.55
SN2005hc CfA  B17      MNi        0.47     0.53     0.59     0.71     0.87     1.00     1.12
SN2005hc CfA  B17      MSi        0.03     0.12     0.28     0.50     0.70     0.84     1.00
SN2005hc CfA  B17      Mej        1.13     1.19     1.25     1.35     1.45     1.54     1.65
SN2005hc CfA  B17      Q          1.77     1.84     1.98     2.17     2.32     2.40     2.49
SN2005hc CfA  B17      Rv        0.954    1.723    2.489    3.657    4.823    5.586    6.388
SN2005hc CfA  B17      alpha      0.92     0.97     1.00     1.03     1.07     1.09     1.12
SN2005hc CfA  B17      ebmv      0.027    0.040    0.053    0.072    0.091    0.103    0.117
SN2005hc CfA  B17      lpc        7.01     7.06     7.22     7.77     8.77     9.59     9.68
SN2005hc CfA  B17      muoff     -0.11    -0.08    -0.05    -0.00     0.05     0.08     0.11
SN2005hc CfA  B17      t0         29.3     31.3     33.5     36.3     39.2     41.1     43.4
SN2005hc CfA  B17      trise      13.4     14.9     16.2     18.3     20.4     21.7     22.9
SN2005hc CfA  B17      vsc        9886    10147    10411    10861    11350    11606    11836
SN2005hc CfA  HK96     Egrv51     0.03     0.06     0.13     0.28     0.50     0.61     0.73
SN2005hc CfA  HK96     Ekin51     1.29     1.36     1.43     1.57     1.85     2.08     2.36
SN2005hc CfA  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2005hc CfA  HK96     MFe        0.00     0.01     0.02     0.04     0.09     0.25     0.45
SN2005hc CfA  HK96     MNi        0.40     0.46     0.52     0.66     0.87     1.01     1.11
SN2005hc CfA  HK96     MSi        0.02     0.09     0.26     0.60     0.91     1.12     1.36
SN2005hc CfA  HK96     Mej        1.08     1.15     1.23     1.40     1.56     1.72     1.93
SN2005hc CfA  HK96     Q          1.76     1.82     1.97     2.25     2.44     2.52     2.60
SN2005hc CfA  HK96     Rv        0.873    1.661    2.417    3.561    4.708    5.468    6.273
SN2005hc CfA  HK96     alpha      0.69     0.78     0.90     1.11     1.31     1.42     1.53
SN2005hc CfA  HK96     ebmv      0.027    0.040    0.052    0.071    0.091    0.103    0.116
SN2005hc CfA  HK96     lpc        7.01     7.06     7.20     7.72     8.89     9.57     9.68
SN2005hc CfA  HK96     muoff     -0.12    -0.08    -0.05    -0.00     0.05     0.08     0.11
SN2005hc CfA  HK96     t0         27.5     29.3     32.2     38.3     43.3     46.1     49.0
SN2005hc CfA  HK96     trise      13.6     15.0     16.3     18.2     20.1     21.4     22.6
SN2005hc CfA  HK96     vsc        9455     9776    10121    10786    11399    11731    12023
SN2005hc CfA  mir91bg  Egrv51     0.05     0.13     0.30     0.55     0.74     0.86     1.01
SN2005hc CfA  mir91bg  Ekin51     1.31     1.38     1.45     1.60     2.07     2.42     2.68
SN2005hc CfA  mir91bg  MCO        0.00     0.01     0.02     0.05     0.11     0.15     0.20
SN2005hc CfA  mir91bg  MFe        0.01     0.02     0.03     0.07     0.21     0.38     0.61
SN2005hc CfA  mir91bg  MNi        0.50     0.56     0.62     0.72     0.84     0.93     1.03
SN2005hc CfA  mir91bg  MSi        0.19     0.35     0.50     0.72     0.99     1.19     1.41
SN2005hc CfA  mir91bg  Mej        1.39     1.44     1.50     1.61     1.80     1.96     2.13
SN2005hc CfA  mir91bg  Q          1.88     2.00     2.11     2.28     2.40     2.47     2.55
SN2005hc CfA  mir91bg  Rv        0.844    1.612    2.366    3.521    4.719    5.485    6.290
SN2005hc CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hc CfA  mir91bg  ebmv      0.027    0.039    0.052    0.071    0.090    0.103    0.116
SN2005hc CfA  mir91bg  lpc        7.02     7.12     7.41     8.65     9.54     9.66     9.69
SN2005hc CfA  mir91bg  muoff     -0.11    -0.08    -0.05    -0.00     0.05     0.08     0.11
SN2005hc CfA  mir91bg  t0         37.7     39.4     41.1     43.7     46.4     48.3     50.6
SN2005hc CfA  mir91bg  trise      13.5     14.9     16.2     18.2     20.2     21.5     22.8
SN2005hc CfA  mir91bg  vsc        9183     9417     9646    10073    10822    11246    11491
SN2005hc CfA  mirnorm  Egrv51     0.04     0.11     0.24     0.45     0.61     0.71     0.83
SN2005hc CfA  mirnorm  Ekin51     1.33     1.39     1.45     1.57     1.88     2.14     2.36
SN2005hc CfA  mirnorm  MCO        0.00     0.00     0.01     0.05     0.10     0.13     0.17
SN2005hc CfA  mirnorm  MFe        0.01     0.02     0.03     0.06     0.22     0.38     0.56
SN2005hc CfA  mirnorm  MNi        0.51     0.56     0.62     0.73     0.85     0.94     1.06
SN2005hc CfA  mirnorm  MSi        0.09     0.23     0.38     0.59     0.79     0.94     1.11
SN2005hc CfA  mirnorm  Mej        1.29     1.35     1.40     1.48     1.60     1.71     1.83
SN2005hc CfA  mirnorm  Q          1.82     1.93     2.04     2.21     2.34     2.41     2.48
SN2005hc CfA  mirnorm  Rv        0.883    1.667    2.423    3.561    4.718    5.503    6.333
SN2005hc CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hc CfA  mirnorm  ebmv      0.026    0.039    0.052    0.072    0.091    0.103    0.117
SN2005hc CfA  mirnorm  lpc        7.02     7.11     7.38     8.49     9.52     9.65     9.69
SN2005hc CfA  mirnorm  muoff     -0.11    -0.08    -0.05    -0.00     0.05     0.08     0.11
SN2005hc CfA  mirnorm  t0         34.4     36.1     37.6     39.9     42.3     44.0     45.9
SN2005hc CfA  mirnorm  trise      13.6     14.9     16.2     18.3     20.3     21.6     22.8
SN2005hc CfA  mirnorm  vsc        9577     9790    10000    10374    10995    11369    11612
SN2005hc CfA  runF     Egrv51     0.03     0.06     0.13     0.26     0.39     0.56     0.64
SN2005hc CfA  runF     Ekin51     1.31     1.38     1.44     1.57     1.77     1.93     2.08
SN2005hc CfA  runF     MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2005hc CfA  runF     MFe        0.00     0.01     0.03     0.05     0.08     0.32     0.50
SN2005hc CfA  runF     MNi        0.50     0.56     0.63     0.74     0.87     0.97     1.09
SN2005hc CfA  runF     MSi        0.05     0.16     0.29     0.47     0.64     0.75     0.88
SN2005hc CfA  runF     Mej        1.13     1.19     1.24     1.33     1.43     1.49     1.58
SN2005hc CfA  runF     Q          1.78     1.87     1.98     2.14     2.28     2.35     2.43
SN2005hc CfA  runF     Rv        0.901    1.674    2.448    3.624    4.807    5.572    6.377
SN2005hc CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hc CfA  runF     ebmv      0.027    0.040    0.053    0.072    0.092    0.104    0.117
SN2005hc CfA  runF     lpc        7.01     7.06     7.21     7.71     8.47     9.56     9.68
SN2005hc CfA  runF     muoff     -0.12    -0.08    -0.05    -0.00     0.04     0.08     0.11
SN2005hc CfA  runF     t0         29.9     31.6     33.2     35.6     38.0     39.6     41.4
SN2005hc CfA  runF     trise      13.5     14.9     16.2     18.3     20.3     21.6     22.8
SN2005hc CfA  runF     vsc       10061    10283    10521    10929    11385    11636    11848
SN2005hj CSP  B17      Egrv51     0.05     0.13     0.29     0.53     0.71     0.83     0.96
SN2005hj CSP  B17      Ekin51     1.37     1.43     1.50     1.64     2.01     2.32     2.56
SN2005hj CSP  B17      MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2005hj CSP  B17      MFe        0.01     0.02     0.04     0.08     0.26     0.43     0.62
SN2005hj CSP  B17      MNi        0.61     0.68     0.75     0.87     1.00     1.11     1.22
SN2005hj CSP  B17      MSi        0.03     0.12     0.26     0.50     0.76     0.96     1.20
SN2005hj CSP  B17      Mej        1.39     1.43     1.47     1.57     1.70     1.84     1.99
SN2005hj CSP  B17      Q          1.77     1.83     1.94     2.11     2.27     2.37     2.46
SN2005hj CSP  B17      Rv        0.323    0.630    0.935    1.419    1.891    2.204    2.529
SN2005hj CSP  B17      alpha      0.94     0.97     1.00     1.03     1.06     1.08     1.11
SN2005hj CSP  B17      ebmv      0.079    0.091    0.102    0.118    0.136    0.147    0.159
SN2005hj CSP  B17      lpc        7.02     7.13     7.45     8.74     9.54     9.65     9.69
SN2005hj CSP  B17      muoff     -0.09    -0.06    -0.04     0.00     0.04     0.07     0.10
SN2005hj CSP  B17      t0         34.4     36.3     38.0     40.5     43.2     45.1     47.5
SN2005hj CSP  B17      trise      14.4     15.8     17.1     19.2     21.2     22.4     23.4
SN2005hj CSP  B17      vsc        9467     9698     9918    10312    10973    11391    11658
SN2005hj CSP  HK96     Egrv51     0.05     0.11     0.25     0.50     0.72     0.87     1.04
SN2005hj CSP  HK96     Ekin51     1.35     1.43     1.52     1.69     2.15     2.51     2.90
SN2005hj CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.11     0.15     0.20
SN2005hj CSP  HK96     MFe        0.01     0.02     0.03     0.07     0.21     0.37     0.58
SN2005hj CSP  HK96     MNi        0.52     0.58     0.66     0.84     1.07     1.19     1.31
SN2005hj CSP  HK96     MSi        0.01     0.06     0.20     0.56     1.04     1.37     1.70
SN2005hj CSP  HK96     Mej        1.32     1.38     1.45     1.59     1.86     2.12     2.39
SN2005hj CSP  HK96     Q          1.75     1.79     1.88     2.15     2.41     2.52     2.60
SN2005hj CSP  HK96     Rv        0.313    0.623    0.935    1.410    1.878    2.191    2.525
SN2005hj CSP  HK96     alpha      0.69     0.77     0.86     1.05     1.27     1.40     1.52
SN2005hj CSP  HK96     ebmv      0.079    0.090    0.101    0.118    0.136    0.147    0.158
SN2005hj CSP  HK96     lpc        7.02     7.10     7.34     8.34     9.47     9.63     9.69
SN2005hj CSP  HK96     muoff     -0.09    -0.06    -0.03     0.00     0.04     0.07     0.09
SN2005hj CSP  HK96     t0         31.3     33.1     35.6     41.4     48.0     51.7     55.5
SN2005hj CSP  HK96     trise      14.4     15.8     17.0     18.9     20.8     22.1     23.2
SN2005hj CSP  HK96     vsc        8994     9373     9777    10438    11129    11537    11915
SN2005hj CSP  mir91bg  Egrv51     0.06     0.15     0.37     0.75     1.01     1.17     1.33
SN2005hj CSP  mir91bg  Ekin51     1.36     1.44     1.54     1.78     2.52     2.93     3.24
SN2005hj CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.13     0.18     0.23
SN2005hj CSP  mir91bg  MFe        0.01     0.02     0.04     0.08     0.26     0.47     0.73
SN2005hj CSP  mir91bg  MNi        0.63     0.70     0.76     0.87     0.99     1.06     1.15
SN2005hj CSP  mir91bg  MSi        0.16     0.35     0.53     0.83     1.20     1.45     1.71
SN2005hj CSP  mir91bg  Mej        1.63     1.69     1.75     1.89     2.17     2.37     2.57
SN2005hj CSP  mir91bg  Q          1.85     1.97     2.08     2.26     2.40     2.47     2.54
SN2005hj CSP  mir91bg  Rv        0.298    0.605    0.916    1.395    1.876    2.191    2.523
SN2005hj CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hj CSP  mir91bg  ebmv      0.078    0.090    0.102    0.119    0.136    0.148    0.160
SN2005hj CSP  mir91bg  lpc        7.02     7.11     7.39     8.60     9.54     9.65     9.69
SN2005hj CSP  mir91bg  muoff     -0.08    -0.05    -0.03     0.01     0.05     0.07     0.10
SN2005hj CSP  mir91bg  t0         42.9     44.4     45.9     48.4     51.2     53.3     55.8
SN2005hj CSP  mir91bg  trise      14.2     15.6     17.0     19.0     21.0     22.3     23.4
SN2005hj CSP  mir91bg  vsc        8774     9014     9251     9797    10788    11234    11488
SN2005hj CSP  mirnorm  Egrv51     0.06     0.15     0.33     0.63     0.84     0.97     1.12
SN2005hj CSP  mirnorm  Ekin51     1.37     1.45     1.53     1.69     2.20     2.54     2.79
SN2005hj CSP  mirnorm  MCO        0.00     0.01     0.02     0.06     0.11     0.16     0.21
SN2005hj CSP  mirnorm  MFe        0.01     0.02     0.04     0.08     0.27     0.46     0.67
SN2005hj CSP  mirnorm  MNi        0.64     0.71     0.78     0.88     1.00     1.09     1.17
SN2005hj CSP  mirnorm  MSi        0.07     0.21     0.37     0.62     0.89     1.09     1.29
SN2005hj CSP  mirnorm  Mej        1.49     1.54     1.60     1.70     1.87     2.02     2.16
SN2005hj CSP  mirnorm  Q          1.79     1.89     2.00     2.16     2.31     2.39     2.46
SN2005hj CSP  mirnorm  Rv        0.298    0.601    0.909    1.391    1.872    2.182    2.505
SN2005hj CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hj CSP  mirnorm  ebmv      0.079    0.091    0.102    0.120    0.137    0.148    0.160
SN2005hj CSP  mirnorm  lpc        7.03     7.13     7.44     8.72     9.54     9.66     9.69
SN2005hj CSP  mirnorm  muoff     -0.08    -0.05    -0.03     0.01     0.05     0.08     0.10
SN2005hj CSP  mirnorm  t0         38.6     40.0     41.4     43.6     46.0     47.7     49.8
SN2005hj CSP  mirnorm  trise      14.5     15.9     17.2     19.2     21.3     22.5     23.5
SN2005hj CSP  mirnorm  vsc        9216     9438     9652    10069    10881    11323    11580
SN2005hj CSP  runF     Egrv51     0.05     0.13     0.29     0.53     0.70     0.82     0.95
SN2005hj CSP  runF     Ekin51     1.37     1.44     1.51     1.64     1.98     2.27     2.48
SN2005hj CSP  runF     MCO        0.00     0.00     0.02     0.05     0.10     0.14     0.18
SN2005hj CSP  runF     MFe        0.01     0.02     0.04     0.09     0.27     0.45     0.65
SN2005hj CSP  runF     MNi        0.65     0.72     0.78     0.89     1.01     1.10     1.19
SN2005hj CSP  runF     MSi        0.03     0.12     0.24     0.46     0.68     0.84     1.01
SN2005hj CSP  runF     Mej        1.38     1.42     1.47     1.55     1.67     1.78     1.89
SN2005hj CSP  runF     Q          1.77     1.83     1.92     2.08     2.23     2.31     2.39
SN2005hj CSP  runF     Rv        0.316    0.628    0.935    1.405    1.878    2.193    2.524
SN2005hj CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005hj CSP  runF     ebmv      0.078    0.090    0.101    0.118    0.135    0.147    0.159
SN2005hj CSP  runF     lpc        7.03     7.13     7.46     8.79     9.54     9.65     9.69
SN2005hj CSP  runF     muoff     -0.09    -0.06    -0.04     0.00     0.04     0.07     0.10
SN2005hj CSP  runF     t0         35.0     36.4     37.7     39.8     41.9     43.4     45.1
SN2005hj CSP  runF     trise      14.6     15.9     17.2     19.2     21.1     22.3     23.4
SN2005hj CSP  runF     vsc        9611     9810    10002    10350    11003    11423    11686
SN2005iq CSP  B17      Egrv51     0.02     0.03     0.05     0.09     0.14     0.17     0.20
SN2005iq CSP  B17      Ekin51     1.17     1.22     1.28     1.36     1.46     1.53     1.61
SN2005iq CSP  B17      MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2005iq CSP  B17      MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2005iq CSP  B17      MNi        0.41     0.46     0.52     0.63     0.77     0.85     0.92
SN2005iq CSP  B17      MSi        0.01     0.05     0.15     0.33     0.48     0.57     0.68
SN2005iq CSP  B17      Mej        0.91     0.94     0.98     1.03     1.09     1.14     1.19
SN2005iq CSP  B17      Q          1.75     1.80     1.91     2.10     2.25     2.34     2.42
SN2005iq CSP  B17      Rv        1.485    1.966    2.414    3.090    3.771    4.218    4.694
SN2005iq CSP  B17      alpha      0.91     0.96     0.99     1.03     1.06     1.08     1.10
SN2005iq CSP  B17      ebmv      0.047    0.055    0.063    0.074    0.086    0.093    0.101
SN2005iq CSP  B17      lpc        7.00     7.02     7.07     7.22     7.42     7.54     7.66
SN2005iq CSP  B17      muoff     -0.16    -0.12    -0.08    -0.01     0.06     0.10     0.15
SN2005iq CSP  B17      t0         24.7     25.8     27.2     29.6     31.8     33.3     35.0
SN2005iq CSP  B17      trise      12.4     13.8     15.2     17.4     19.4     20.5     21.6
SN2005iq CSP  B17      vsc       10782    11000    11197    11495    11791    11985    12165
SN2005iq CSP  HK96     Egrv51     0.02     0.03     0.05     0.12     0.20     0.26     0.33
SN2005iq CSP  HK96     Ekin51     1.17     1.23     1.29     1.38     1.54     1.67     1.83
SN2005iq CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005iq CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2005iq CSP  HK96     MNi        0.33     0.38     0.43     0.53     0.70     0.80     0.88
SN2005iq CSP  HK96     MSi        0.02     0.08     0.22     0.50     0.75     0.89     1.04
SN2005iq CSP  HK96     Mej        0.89     0.93     0.99     1.11     1.26     1.36     1.48
SN2005iq CSP  HK96     Q          1.76     1.83     1.98     2.27     2.45     2.52     2.59
SN2005iq CSP  HK96     Rv        1.456    1.937    2.403    3.094    3.777    4.219    4.685
SN2005iq CSP  HK96     alpha      0.76     0.85     0.95     1.17     1.36     1.48     1.58
SN2005iq CSP  HK96     ebmv      0.047    0.055    0.062    0.074    0.085    0.093    0.101
SN2005iq CSP  HK96     lpc        7.00     7.02     7.08     7.27     7.58     7.85     8.18
SN2005iq CSP  HK96     muoff     -0.16    -0.12    -0.07    -0.01     0.06     0.10     0.15
SN2005iq CSP  HK96     t0         24.3     25.6     27.8     32.8     37.2     39.6     42.1
SN2005iq CSP  HK96     trise      12.5     13.8     15.1     17.0     18.9     20.1     21.4
SN2005iq CSP  HK96     vsc       10187    10473    10761    11235    11691    11964    12172
SN2005iq CSP  mir91bg  Egrv51     0.03     0.05     0.09     0.19     0.26     0.30     0.37
SN2005iq CSP  mir91bg  Ekin51     1.25     1.31     1.37     1.49     1.66     1.77     1.88
SN2005iq CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2005iq CSP  mir91bg  MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.11
SN2005iq CSP  mir91bg  MNi        0.43     0.48     0.54     0.63     0.73     0.81     0.90
SN2005iq CSP  mir91bg  MSi        0.15     0.27     0.37     0.51     0.65     0.75     0.85
SN2005iq CSP  mir91bg  Mej        1.08     1.12     1.16     1.22     1.30     1.37     1.44
SN2005iq CSP  mir91bg  Q          1.89     2.00     2.10     2.23     2.34     2.40     2.46
SN2005iq CSP  mir91bg  Rv        1.495    1.962    2.410    3.093    3.767    4.214    4.679
SN2005iq CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005iq CSP  mir91bg  ebmv      0.047    0.055    0.062    0.074    0.085    0.093    0.101
SN2005iq CSP  mir91bg  lpc        7.01     7.04     7.14     7.47     7.86     8.09     8.48
SN2005iq CSP  mir91bg  muoff     -0.16    -0.11    -0.07    -0.00     0.06     0.11     0.16
SN2005iq CSP  mir91bg  t0         29.8     31.2     32.5     34.4     36.3     37.7     39.2
SN2005iq CSP  mir91bg  trise      12.5     13.9     15.3     17.3     19.4     20.7     22.0
SN2005iq CSP  mir91bg  vsc       10336    10546    10744    11067    11422    11621    11793
SN2005iq CSP  mirnorm  Egrv51     0.03     0.03     0.06     0.12     0.17     0.20     0.23
SN2005iq CSP  mirnorm  Ekin51     1.20     1.26     1.31     1.41     1.53     1.61     1.69
SN2005iq CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005iq CSP  mirnorm  MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2005iq CSP  mirnorm  MNi        0.44     0.49     0.54     0.64     0.75     0.83     0.92
SN2005iq CSP  mirnorm  MSi        0.05     0.14     0.24     0.38     0.51     0.59     0.68
SN2005iq CSP  mirnorm  Mej        0.97     1.00     1.04     1.09     1.15     1.20     1.25
SN2005iq CSP  mirnorm  Q          1.80     1.89     1.99     2.13     2.26     2.33     2.40
SN2005iq CSP  mirnorm  Rv        1.519    1.983    2.426    3.112    3.791    4.240    4.706
SN2005iq CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005iq CSP  mirnorm  ebmv      0.047    0.055    0.062    0.074    0.085    0.093    0.101
SN2005iq CSP  mirnorm  lpc        7.01     7.03     7.09     7.30     7.54     7.69     7.83
SN2005iq CSP  mirnorm  muoff     -0.16    -0.11    -0.07    -0.00     0.07     0.11     0.15
SN2005iq CSP  mirnorm  t0         26.7     27.9     29.1     31.0     32.9     34.1     35.4
SN2005iq CSP  mirnorm  trise      12.6     14.0     15.4     17.4     19.4     20.6     21.8
SN2005iq CSP  mirnorm  vsc       10714    10903    11081    11368    11654    11825    11993
SN2005iq CSP  runF     Egrv51     0.02     0.03     0.05     0.09     0.13     0.16     0.18
SN2005iq CSP  runF     Ekin51     1.16     1.22     1.27     1.35     1.45     1.51     1.58
SN2005iq CSP  runF     MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2005iq CSP  runF     MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2005iq CSP  runF     MNi        0.44     0.49     0.54     0.64     0.75     0.83     0.90
SN2005iq CSP  runF     MSi        0.02     0.09     0.17     0.31     0.43     0.51     0.59
SN2005iq CSP  runF     Mej        0.91     0.94     0.97     1.02     1.07     1.11     1.15
SN2005iq CSP  runF     Q          1.77     1.84     1.93     2.07     2.21     2.29     2.36
SN2005iq CSP  runF     Rv        1.501    1.977    2.420    3.104    3.786    4.227    4.690
SN2005iq CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005iq CSP  runF     ebmv      0.047    0.055    0.063    0.074    0.085    0.093    0.101
SN2005iq CSP  runF     lpc        7.00     7.02     7.07     7.22     7.40     7.51     7.62
SN2005iq CSP  runF     muoff     -0.17    -0.12    -0.07    -0.01     0.06     0.10     0.15
SN2005iq CSP  runF     t0         25.2     26.3     27.4     29.2     31.0     32.1     33.4
SN2005iq CSP  runF     trise      12.5     13.9     15.2     17.2     19.1     20.3     21.3
SN2005iq CSP  runF     vsc       10896    11082    11258    11520    11777    11941    12101
SN2005ki CSP  B17      Egrv51     0.02     0.03     0.05     0.10     0.16     0.19     0.23
SN2005ki CSP  B17      Ekin51     1.15     1.21     1.26     1.35     1.47     1.55     1.65
SN2005ki CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2005ki CSP  B17      MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2005ki CSP  B17      MNi        0.33     0.38     0.44     0.55     0.70     0.81     0.89
SN2005ki CSP  B17      MSi        0.02     0.10     0.23     0.43     0.61     0.73     0.87
SN2005ki CSP  B17      Mej        0.90     0.95     0.99     1.06     1.14     1.20     1.28
SN2005ki CSP  B17      Q          1.77     1.85     2.00     2.21     2.38     2.47     2.55
SN2005ki CSP  B17      Rv        0.491    1.148    1.857    2.966    4.088    4.828    5.603
SN2005ki CSP  B17      alpha      0.93     0.97     1.00     1.03     1.07     1.10     1.12
SN2005ki CSP  B17      ebmv      0.003    0.008    0.014    0.023    0.033    0.039    0.045
SN2005ki CSP  B17      lpc        7.00     7.02     7.08     7.25     7.48     7.63     7.80
SN2005ki CSP  B17      muoff     -0.26    -0.19    -0.12    -0.01     0.10     0.17     0.24
SN2005ki CSP  B17      t0         24.9     26.4     28.3     31.2     34.1     36.0     38.1
SN2005ki CSP  B17      trise      12.1     13.4     14.8     16.9     18.9     20.1     21.3
SN2005ki CSP  B17      vsc       10519    10758    10986    11332    11662    11877    12088
SN2005ki CSP  HK96     Egrv51     0.02     0.03     0.06     0.13     0.22     0.29     0.37
SN2005ki CSP  HK96     Ekin51     1.17     1.22     1.28     1.38     1.55     1.70     1.87
SN2005ki CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005ki CSP  HK96     MFe        0.00     0.01     0.01     0.03     0.05     0.06     0.08
SN2005ki CSP  HK96     MNi        0.29     0.33     0.38     0.48     0.65     0.77     0.85
SN2005ki CSP  HK96     MSi        0.03     0.11     0.28     0.59     0.82     0.96     1.13
SN2005ki CSP  HK96     Mej        0.88     0.93     1.00     1.14     1.29     1.40     1.53
SN2005ki CSP  HK96     Q          1.77     1.86     2.05     2.35     2.50     2.58     2.64
SN2005ki CSP  HK96     Rv        0.505    1.159    1.876    2.994    4.107    4.823    5.585
SN2005ki CSP  HK96     alpha      0.73     0.83     0.95     1.17     1.36     1.46     1.57
SN2005ki CSP  HK96     ebmv      0.002    0.007    0.013    0.023    0.032    0.039    0.045
SN2005ki CSP  HK96     lpc        7.00     7.03     7.09     7.30     7.66     7.96     8.37
SN2005ki CSP  HK96     muoff     -0.26    -0.19    -0.12    -0.01     0.09     0.16     0.23
SN2005ki CSP  HK96     t0         24.4     25.9     28.7     34.2     38.5     41.0     43.6
SN2005ki CSP  HK96     trise      12.1     13.5     14.8     16.7     18.5     19.7     21.0
SN2005ki CSP  HK96     vsc       10026    10334    10628    11114    11594    11893    12123
SN2005ki CSP  mir91bg  Egrv51     0.03     0.05     0.11     0.22     0.31     0.37     0.56
SN2005ki CSP  mir91bg  Ekin51     1.24     1.31     1.37     1.50     1.70     1.84     1.96
SN2005ki CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2005ki CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.37
SN2005ki CSP  mir91bg  MNi        0.35     0.40     0.46     0.55     0.66     0.75     0.85
SN2005ki CSP  mir91bg  MSi        0.26     0.38     0.49     0.65     0.81     0.93     1.07
SN2005ki CSP  mir91bg  Mej        1.12     1.17     1.21     1.29     1.39     1.46     1.54
SN2005ki CSP  mir91bg  Q          1.98     2.09     2.20     2.33     2.45     2.52     2.59
SN2005ki CSP  mir91bg  Rv        0.403    1.052    1.768    2.918    4.056    4.795    5.543
SN2005ki CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005ki CSP  mir91bg  ebmv      0.003    0.008    0.014    0.023    0.033    0.039    0.046
SN2005ki CSP  mir91bg  lpc        7.01     7.05     7.16     7.55     8.05     8.40     9.63
SN2005ki CSP  mir91bg  muoff     -0.12    -0.06     0.01     0.10     0.20     0.27     0.34
SN2005ki CSP  mir91bg  t0         31.7     33.2     34.7     36.9     39.2     41.0     43.1
SN2005ki CSP  mir91bg  trise      13.3     14.8     16.2     18.3     20.3     21.6     22.9
SN2005ki CSP  mir91bg  vsc        9966    10231    10470    10843    11250    11471    11658
SN2005ki CSP  mirnorm  Egrv51     0.03     0.04     0.07     0.14     0.20     0.24     0.27
SN2005ki CSP  mirnorm  Ekin51     1.20     1.26     1.32     1.42     1.55     1.65     1.74
SN2005ki CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2005ki CSP  mirnorm  MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.09
SN2005ki CSP  mirnorm  MNi        0.37     0.42     0.48     0.58     0.71     0.82     0.92
SN2005ki CSP  mirnorm  MSi        0.07     0.19     0.31     0.47     0.63     0.73     0.85
SN2005ki CSP  mirnorm  Mej        1.00     1.04     1.08     1.14     1.21     1.26     1.33
SN2005ki CSP  mirnorm  Q          1.82     1.94     2.06     2.23     2.36     2.44     2.51
SN2005ki CSP  mirnorm  Rv        0.432    1.088    1.786    2.917    4.053    4.794    5.559
SN2005ki CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005ki CSP  mirnorm  ebmv      0.003    0.008    0.013    0.023    0.033    0.039    0.046
SN2005ki CSP  mirnorm  lpc        7.01     7.03     7.11     7.36     7.64     7.81     7.98
SN2005ki CSP  mirnorm  muoff     -0.13    -0.06    -0.00     0.10     0.20     0.26     0.33
SN2005ki CSP  mirnorm  t0         27.5     29.0     30.5     32.8     35.0     36.5     38.3
SN2005ki CSP  mirnorm  trise      14.0     15.5     16.8     18.8     20.8     22.0     23.1
SN2005ki CSP  mirnorm  vsc       10465    10678    10882    11201    11522    11712    11904
SN2005ki CSP  runF     Egrv51     0.02     0.03     0.05     0.10     0.15     0.18     0.20
SN2005ki CSP  runF     Ekin51     1.15     1.21     1.26     1.35     1.45     1.52     1.61
SN2005ki CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2005ki CSP  runF     MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2005ki CSP  runF     MNi        0.36     0.42     0.47     0.57     0.69     0.78     0.87
SN2005ki CSP  runF     MSi        0.05     0.14     0.24     0.39     0.54     0.63     0.73
SN2005ki CSP  runF     Mej        0.91     0.94     0.98     1.04     1.11     1.15     1.20
SN2005ki CSP  runF     Q          1.80     1.90     2.01     2.17     2.32     2.40     2.48
SN2005ki CSP  runF     Rv        0.516    1.157    1.852    2.964    4.088    4.822    5.592
SN2005ki CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005ki CSP  runF     ebmv      0.003    0.008    0.014    0.023    0.033    0.039    0.046
SN2005ki CSP  runF     lpc        7.00     7.02     7.07     7.23     7.44     7.57     7.70
SN2005ki CSP  runF     muoff     -0.26    -0.19    -0.12    -0.01     0.09     0.16     0.24
SN2005ki CSP  runF     t0         25.6     26.9     28.3     30.5     32.8     34.1     35.7
SN2005ki CSP  runF     trise      12.2     13.5     14.8     16.8     18.7     19.9     21.1
SN2005ki CSP  runF     vsc       10691    10891    11089    11391    11675    11849    12024
SN2005ls CfA  B17      Egrv51     0.05     0.11     0.26     0.54     0.76     0.89     1.01
SN2005ls CfA  B17      Ekin51     1.51     1.60     1.70     1.97     2.46     2.74     2.97
SN2005ls CfA  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.15     0.19
SN2005ls CfA  B17      MFe        0.01     0.03     0.05     0.10     0.19     0.32     0.50
SN2005ls CfA  B17      MNi        0.90     1.02     1.13     1.32     1.50     1.63     1.76
SN2005ls CfA  B17      MSi        0.00     0.02     0.06     0.21     0.44     0.61     0.80
SN2005ls CfA  B17      Mej        1.48     1.54     1.61     1.73     1.89     2.00     2.11
SN2005ls CfA  B17      Q          1.74     1.75     1.78     1.87     2.01     2.11     2.22
SN2005ls CfA  B17      Rv        2.299    2.447    2.591    2.807    3.021    3.162    3.307
SN2005ls CfA  B17      alpha      0.90     0.94     0.98     1.02     1.05     1.07     1.10
SN2005ls CfA  B17      ebmv      0.358    0.372    0.385    0.405    0.425    0.439    0.453
SN2005ls CfA  B17      lpc        7.02     7.09     7.30     8.15     9.31     9.57     9.67
SN2005ls CfA  B17      muoff     -0.23    -0.16    -0.09     0.01     0.11     0.18     0.25
SN2005ls CfA  B17      t0         34.3     35.6     36.8     38.8     40.9     42.4     44.0
SN2005ls CfA  B17      trise      13.8     15.1     16.4     18.2     20.1     21.3     22.4
SN2005ls CfA  B17      vsc        9706     9930    10172    10744    11476    11823    12078
SN2005ls CfA  HK96     Egrv51     0.04     0.09     0.21     0.49     0.77     0.95     1.15
SN2005ls CfA  HK96     Ekin51     1.49     1.59     1.71     2.08     2.62     2.94     3.27
SN2005ls CfA  HK96     MCO        0.00     0.00     0.01     0.05     0.11     0.16     0.21
SN2005ls CfA  HK96     MFe        0.01     0.02     0.04     0.08     0.16     0.34     0.55
SN2005ls CfA  HK96     MNi        0.72     0.82     0.95     1.18     1.42     1.56     1.70
SN2005ls CfA  HK96     MSi        0.01     0.03     0.11     0.39     0.89     1.25     1.62
SN2005ls CfA  HK96     Mej        1.47     1.55     1.63     1.80     2.07     2.31     2.59
SN2005ls CfA  HK96     Q          1.74     1.76     1.81     1.98     2.26     2.39     2.49
SN2005ls CfA  HK96     Rv        2.288    2.438    2.580    2.799    3.018    3.163    3.314
SN2005ls CfA  HK96     alpha      0.78     0.85     0.93     1.08     1.29     1.43     1.56
SN2005ls CfA  HK96     ebmv      0.358    0.371    0.385    0.405    0.426    0.439    0.453
SN2005ls CfA  HK96     lpc        7.01     7.06     7.20     7.84     9.20     9.55     9.67
SN2005ls CfA  HK96     muoff     -0.22    -0.15    -0.08     0.02     0.13     0.20     0.27
SN2005ls CfA  HK96     t0         33.4     35.0     36.9     40.8     46.6     50.6     54.4
SN2005ls CfA  HK96     trise      13.4     14.7     16.0     17.9     19.8     21.1     22.4
SN2005ls CfA  HK96     vsc        9230     9634    10042    10762    11462    11807    12093
SN2005ls CfA  mir91bg  Egrv51     0.06     0.15     0.38     0.80     1.13     1.29     1.44
SN2005ls CfA  mir91bg  Ekin51     1.51     1.62     1.74     2.11     2.86     3.26     3.56
SN2005ls CfA  mir91bg  MCO        0.00     0.01     0.02     0.06     0.13     0.19     0.25
SN2005ls CfA  mir91bg  MFe        0.01     0.03     0.06     0.11     0.28     0.47     0.67
SN2005ls CfA  mir91bg  MNi        0.93     1.04     1.14     1.33     1.53     1.69     1.85
SN2005ls CfA  mir91bg  MSi        0.02     0.07     0.20     0.50     0.84     1.07     1.30
SN2005ls CfA  mir91bg  Mej        1.74     1.82     1.90     2.06     2.33     2.49     2.64
SN2005ls CfA  mir91bg  Q          1.75     1.78     1.85     2.01     2.17     2.26     2.35
SN2005ls CfA  mir91bg  Rv        2.303    2.448    2.588    2.807    3.028    3.169    3.314
SN2005ls CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005ls CfA  mir91bg  ebmv      0.358    0.372    0.385    0.406    0.426    0.439    0.453
SN2005ls CfA  mir91bg  lpc        7.02     7.10     7.36     8.37     9.44     9.62     9.68
SN2005ls CfA  mir91bg  muoff     -0.23    -0.16    -0.10     0.01     0.11     0.18     0.25
SN2005ls CfA  mir91bg  t0         41.5     42.8     44.1     46.1     48.4     50.1     52.1
SN2005ls CfA  mir91bg  trise      13.8     15.1     16.4     18.3     20.3     21.6     22.8
SN2005ls CfA  mir91bg  vsc        9022     9249     9492    10182    11117    11529    11776
SN2005ls CfA  mirnorm  Egrv51     0.05     0.13     0.30     0.64     0.91     1.04     1.17
SN2005ls CfA  mirnorm  Ekin51     1.51     1.61     1.72     2.05     2.65     2.98     3.24
SN2005ls CfA  mirnorm  MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.22
SN2005ls CfA  mirnorm  MFe        0.01     0.03     0.05     0.10     0.22     0.37     0.54
SN2005ls CfA  mirnorm  MNi        0.92     1.03     1.14     1.32     1.52     1.67     1.82
SN2005ls CfA  mirnorm  MSi        0.01     0.04     0.12     0.34     0.60     0.79     0.98
SN2005ls CfA  mirnorm  Mej        1.60     1.67     1.74     1.88     2.08     2.21     2.34
SN2005ls CfA  mirnorm  Q          1.75     1.77     1.81     1.94     2.08     2.17     2.27
SN2005ls CfA  mirnorm  Rv        2.297    2.448    2.590    2.805    3.021    3.163    3.314
SN2005ls CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005ls CfA  mirnorm  ebmv      0.359    0.373    0.386    0.406    0.426    0.439    0.454
SN2005ls CfA  mirnorm  lpc        7.02     7.09     7.32     8.23     9.37     9.59     9.68
SN2005ls CfA  mirnorm  muoff     -0.23    -0.16    -0.09     0.01     0.11     0.18     0.25
SN2005ls CfA  mirnorm  t0         37.8     39.0     40.1     42.0     43.9     45.4     47.0
SN2005ls CfA  mirnorm  trise      13.8     15.1     16.4     18.3     20.2     21.4     22.6
SN2005ls CfA  mirnorm  vsc        9420     9640     9878    10503    11325    11697    11931
SN2005ls CfA  runF     Egrv51     0.05     0.10     0.24     0.53     0.75     0.87     0.99
SN2005ls CfA  runF     Ekin51     1.51     1.61     1.70     1.97     2.46     2.74     2.96
SN2005ls CfA  runF     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2005ls CfA  runF     MFe        0.01     0.03     0.05     0.10     0.18     0.33     0.51
SN2005ls CfA  runF     MNi        0.92     1.02     1.13     1.30     1.49     1.62     1.75
SN2005ls CfA  runF     MSi        0.00     0.02     0.07     0.22     0.43     0.58     0.74
SN2005ls CfA  runF     Mej        1.48     1.54     1.60     1.72     1.88     1.99     2.09
SN2005ls CfA  runF     Q          1.74     1.76     1.79     1.88     2.00     2.09     2.19
SN2005ls CfA  runF     Rv        2.292    2.442    2.583    2.800    3.023    3.164    3.312
SN2005ls CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2005ls CfA  runF     ebmv      0.358    0.372    0.385    0.405    0.426    0.439    0.453
SN2005ls CfA  runF     lpc        7.02     7.08     7.28     8.12     9.30     9.57     9.67
SN2005ls CfA  runF     muoff     -0.22    -0.15    -0.09     0.02     0.12     0.19     0.26
SN2005ls CfA  runF     t0         34.9     35.9     37.0     38.6     40.4     41.7     43.2
SN2005ls CfA  runF     trise      13.6     14.9     16.2     18.0     19.9     21.0     22.1
SN2005ls CfA  runF     vsc        9784     9982    10208    10761    11497    11831    12054
SN2006S  CfA  B17      Egrv51     0.04     0.07     0.15     0.31     0.50     0.59     0.68
SN2006S  CfA  B17      Ekin51     1.33     1.40     1.46     1.59     1.82     2.00     2.16
SN2006S  CfA  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006S  CfA  B17      MFe        0.01     0.01     0.03     0.05     0.14     0.36     0.53
SN2006S  CfA  B17      MNi        0.47     0.54     0.62     0.76     0.94     1.08     1.20
SN2006S  CfA  B17      MSi        0.02     0.10     0.24     0.47     0.67     0.81     0.97
SN2006S  CfA  B17      Mej        1.19     1.24     1.29     1.38     1.47     1.54     1.63
SN2006S  CfA  B17      Q          1.76     1.82     1.94     2.13     2.30     2.39     2.47
SN2006S  CfA  B17      Rv        0.709    1.345    1.974    2.938    3.887    4.505    5.129
SN2006S  CfA  B17      alpha      0.92     0.97     1.00     1.03     1.06     1.09     1.11
SN2006S  CfA  B17      ebmv      0.097    0.109    0.120    0.138    0.155    0.166    0.177
SN2006S  CfA  B17      lpc        7.01     7.07     7.24     7.87     9.22     9.62     9.69
SN2006S  CfA  B17      muoff     -0.16    -0.12    -0.07     0.00     0.07     0.12     0.17
SN2006S  CfA  B17      t0         30.5     32.4     34.1     36.5     38.9     40.6     42.6
SN2006S  CfA  B17      trise      13.6     14.9     16.3     18.3     20.4     21.6     22.8
SN2006S  CfA  B17      vsc        9946    10184    10409    10812    11317    11603    11849
SN2006S  CfA  HK96     Egrv51     0.04     0.07     0.15     0.31     0.53     0.63     0.75
SN2006S  CfA  HK96     Ekin51     1.30     1.37     1.44     1.58     1.86     2.10     2.37
SN2006S  CfA  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006S  CfA  HK96     MFe        0.00     0.01     0.03     0.05     0.11     0.31     0.50
SN2006S  CfA  HK96     MNi        0.41     0.48     0.55     0.70     0.93     1.06     1.17
SN2006S  CfA  HK96     MSi        0.02     0.07     0.22     0.55     0.87     1.08     1.32
SN2006S  CfA  HK96     Mej        1.11     1.18     1.26     1.41     1.56     1.72     1.92
SN2006S  CfA  HK96     Q          1.76     1.80     1.92     2.20     2.41     2.50     2.58
SN2006S  CfA  HK96     Rv        0.679    1.294    1.910    2.825    3.751    4.365    4.991
SN2006S  CfA  HK96     alpha      0.70     0.78     0.89     1.09     1.28     1.39     1.50
SN2006S  CfA  HK96     ebmv      0.096    0.108    0.120    0.137    0.154    0.165    0.177
SN2006S  CfA  HK96     lpc        7.01     7.07     7.23     7.82     9.19     9.60     9.68
SN2006S  CfA  HK96     muoff     -0.16    -0.11    -0.06     0.01     0.08     0.12     0.17
SN2006S  CfA  HK96     t0         27.9     29.8     32.5     38.1     42.9     45.7     48.5
SN2006S  CfA  HK96     trise      13.6     15.0     16.2     18.1     20.0     21.3     22.5
SN2006S  CfA  HK96     vsc        9498     9800    10130    10757    11381    11714    12018
SN2006S  CfA  mir91bg  Egrv51     0.05     0.13     0.30     0.57     0.76     0.89     1.02
SN2006S  CfA  mir91bg  Ekin51     1.32     1.39     1.47     1.63     2.08     2.41     2.65
SN2006S  CfA  mir91bg  MCO        0.00     0.01     0.02     0.05     0.11     0.15     0.20
SN2006S  CfA  mir91bg  MFe        0.01     0.02     0.03     0.07     0.24     0.43     0.62
SN2006S  CfA  mir91bg  MNi        0.51     0.57     0.64     0.76     0.91     1.02     1.14
SN2006S  CfA  mir91bg  MSi        0.13     0.28     0.44     0.67     0.93     1.11     1.30
SN2006S  CfA  mir91bg  Mej        1.41     1.47     1.52     1.63     1.79     1.92     2.06
SN2006S  CfA  mir91bg  Q          1.83     1.94     2.06     2.23     2.37     2.45     2.52
SN2006S  CfA  mir91bg  Rv        0.581    1.177    1.778    2.714    3.654    4.266    4.911
SN2006S  CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006S  CfA  mir91bg  ebmv      0.096    0.108    0.119    0.136    0.154    0.165    0.177
SN2006S  CfA  mir91bg  lpc        7.02     7.12     7.43     8.72     9.55     9.66     9.69
SN2006S  CfA  mir91bg  muoff     -0.16    -0.12    -0.07     0.00     0.07     0.12     0.17
SN2006S  CfA  mir91bg  t0         38.4     39.8     41.1     43.2     45.4     47.0     48.9
SN2006S  CfA  mir91bg  trise      14.0     15.3     16.6     18.6     20.6     21.9     23.1
SN2006S  CfA  mir91bg  vsc        9289     9493     9693    10078    10845    11278    11538
SN2006S  CfA  mirnorm  Egrv51     0.04     0.11     0.24     0.46     0.61     0.71     0.83
SN2006S  CfA  mirnorm  Ekin51     1.34     1.40     1.46     1.59     1.89     2.15     2.36
SN2006S  CfA  mirnorm  MCO        0.00     0.00     0.01     0.05     0.10     0.13     0.17
SN2006S  CfA  mirnorm  MFe        0.01     0.02     0.03     0.07     0.23     0.39     0.57
SN2006S  CfA  mirnorm  MNi        0.51     0.58     0.65     0.77     0.92     1.03     1.16
SN2006S  CfA  mirnorm  MSi        0.06     0.18     0.32     0.53     0.74     0.88     1.03
SN2006S  CfA  mirnorm  Mej        1.31     1.36     1.40     1.48     1.59     1.69     1.79
SN2006S  CfA  mirnorm  Q          1.79     1.88     1.99     2.16     2.31     2.38     2.46
SN2006S  CfA  mirnorm  Rv        0.612    1.219    1.837    2.755    3.694    4.311    4.945
SN2006S  CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006S  CfA  mirnorm  ebmv      0.096    0.108    0.119    0.137    0.154    0.165    0.177
SN2006S  CfA  mirnorm  lpc        7.02     7.11     7.40     8.55     9.52     9.65     9.69
SN2006S  CfA  mirnorm  muoff     -0.16    -0.11    -0.07    -0.00     0.07     0.11     0.16
SN2006S  CfA  mirnorm  t0         34.8     36.1     37.4     39.3     41.3     42.7     44.3
SN2006S  CfA  mirnorm  trise      13.9     15.3     16.7     18.6     20.6     21.9     23.1
SN2006S  CfA  mirnorm  vsc        9695     9888    10074    10408    11021    11407    11656
SN2006S  CfA  runF     Egrv51     0.03     0.07     0.14     0.29     0.44     0.57     0.66
SN2006S  CfA  runF     Ekin51     1.33     1.40     1.47     1.60     1.81     1.98     2.13
SN2006S  CfA  runF     MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2006S  CfA  runF     MFe        0.01     0.01     0.03     0.05     0.10     0.35     0.51
SN2006S  CfA  runF     MNi        0.51     0.58     0.65     0.78     0.94     1.05     1.17
SN2006S  CfA  runF     MSi        0.03     0.12     0.25     0.44     0.61     0.73     0.85
SN2006S  CfA  runF     Mej        1.18     1.23     1.27     1.36     1.45     1.51     1.58
SN2006S  CfA  runF     Q          1.77     1.83     1.94     2.11     2.26     2.34     2.41
SN2006S  CfA  runF     Rv        0.729    1.367    1.992    2.929    3.857    4.466    5.091
SN2006S  CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006S  CfA  runF     ebmv      0.097    0.109    0.120    0.137    0.154    0.166    0.178
SN2006S  CfA  runF     lpc        7.01     7.07     7.23     7.79     8.76     9.58     9.68
SN2006S  CfA  runF     muoff     -0.16    -0.12    -0.07     0.00     0.07     0.12     0.17
SN2006S  CfA  runF     t0         31.2     32.5     33.8     35.7     37.7     39.0     40.5
SN2006S  CfA  runF     trise      13.6     15.0     16.4     18.4     20.3     21.6     22.8
SN2006S  CfA  runF     vsc       10124    10327    10528    10892    11368    11632    11837
SN2006ac CfA  B17      Egrv51     0.03     0.04     0.07     0.14     0.21     0.24     0.28
SN2006ac CfA  B17      Ekin51     1.24     1.31     1.37     1.48     1.62     1.71     1.81
SN2006ac CfA  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2006ac CfA  B17      MFe        0.00     0.01     0.02     0.04     0.07     0.08     0.10
SN2006ac CfA  B17      MNi        0.46     0.53     0.61     0.75     0.90     0.99     1.06
SN2006ac CfA  B17      MSi        0.01     0.04     0.12     0.30     0.48     0.59     0.72
SN2006ac CfA  B17      Mej        0.99     1.03     1.07     1.14     1.21     1.26     1.32
SN2006ac CfA  B17      Q          1.75     1.78     1.86     2.04     2.21     2.31     2.41
SN2006ac CfA  B17      Rv        1.177    1.447    1.707    2.098    2.490    2.747    3.011
SN2006ac CfA  B17      alpha      0.90     0.95     0.98     1.02     1.06     1.08     1.10
SN2006ac CfA  B17      ebmv      0.167    0.181    0.193    0.213    0.232    0.245    0.258
SN2006ac CfA  B17      lpc        7.01     7.03     7.11     7.36     7.66     7.83     8.01
SN2006ac CfA  B17      muoff     -0.23    -0.17    -0.11    -0.01     0.09     0.15     0.22
SN2006ac CfA  B17      t0         26.2     27.2     28.5     30.9     33.2     34.8     36.6
SN2006ac CfA  B17      trise      12.5     14.0     15.4     17.4     19.3     20.4     21.5
SN2006ac CfA  B17      vsc       10644    10865    11074    11409    11744    11948    12137
SN2006ac CfA  HK96     Egrv51     0.03     0.04     0.07     0.16     0.27     0.36     0.55
SN2006ac CfA  HK96     Ekin51     1.24     1.31     1.37     1.49     1.67     1.82     2.01
SN2006ac CfA  HK96     MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2006ac CfA  HK96     MFe        0.00     0.01     0.02     0.04     0.06     0.08     0.32
SN2006ac CfA  HK96     MNi        0.38     0.43     0.49     0.63     0.83     0.93     1.01
SN2006ac CfA  HK96     MSi        0.01     0.06     0.18     0.48     0.76     0.92     1.10
SN2006ac CfA  HK96     Mej        0.97     1.02     1.08     1.21     1.37     1.47     1.61
SN2006ac CfA  HK96     Q          1.75     1.80     1.92     2.20     2.41     2.50     2.57
SN2006ac CfA  HK96     Rv        1.163    1.429    1.687    2.084    2.479    2.731    2.999
SN2006ac CfA  HK96     alpha      0.74     0.83     0.93     1.14     1.35     1.47     1.58
SN2006ac CfA  HK96     ebmv      0.166    0.180    0.193    0.213    0.232    0.245    0.258
SN2006ac CfA  HK96     lpc        7.01     7.03     7.11     7.38     7.82     8.24     9.60
SN2006ac CfA  HK96     muoff     -0.22    -0.16    -0.09     0.00     0.10     0.16     0.22
SN2006ac CfA  HK96     t0         25.6     26.9     28.8     33.8     38.7     41.3     43.9
SN2006ac CfA  HK96     trise      12.5     13.8     15.0     16.9     18.8     20.0     21.3
SN2006ac CfA  HK96     vsc        9984    10307    10645    11191    11669    11933    12150
SN2006ac CfA  mir91bg  Egrv51     0.04     0.08     0.17     0.33     0.53     0.60     0.69
SN2006ac CfA  mir91bg  Ekin51     1.32     1.39     1.45     1.57     1.81     1.99     2.15
SN2006ac CfA  mir91bg  MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006ac CfA  mir91bg  MFe        0.01     0.01     0.03     0.05     0.19     0.37     0.52
SN2006ac CfA  mir91bg  MNi        0.48     0.55     0.61     0.73     0.86     0.96     1.07
SN2006ac CfA  mir91bg  MSi        0.07     0.19     0.32     0.52     0.70     0.82     0.96
SN2006ac CfA  mir91bg  Mej        1.21     1.26     1.31     1.40     1.48     1.55     1.63
SN2006ac CfA  mir91bg  Q          1.80     1.89     2.00     2.17     2.31     2.39     2.46
SN2006ac CfA  mir91bg  Rv        1.190    1.459    1.716    2.106    2.492    2.744    3.007
SN2006ac CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ac CfA  mir91bg  ebmv      0.167    0.180    0.193    0.212    0.232    0.245    0.258
SN2006ac CfA  mir91bg  lpc        7.02     7.08     7.28     7.99     9.38     9.63     9.69
SN2006ac CfA  mir91bg  muoff     -0.22    -0.16    -0.10    -0.00     0.09     0.16     0.23
SN2006ac CfA  mir91bg  t0         32.6     33.9     35.2     37.3     39.4     40.8     42.5
SN2006ac CfA  mir91bg  trise      12.5     13.9     15.3     17.3     19.4     20.7     22.0
SN2006ac CfA  mir91bg  vsc        9921    10128    10328    10692    11208    11506    11724
SN2006ac CfA  mirnorm  Egrv51     0.03     0.05     0.10     0.20     0.28     0.33     0.54
SN2006ac CfA  mirnorm  Ekin51     1.29     1.35     1.42     1.54     1.72     1.84     1.95
SN2006ac CfA  mirnorm  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2006ac CfA  mirnorm  MFe        0.00     0.01     0.02     0.04     0.07     0.09     0.37
SN2006ac CfA  mirnorm  MNi        0.49     0.55     0.62     0.74     0.88     0.98     1.08
SN2006ac CfA  mirnorm  MSi        0.04     0.14     0.25     0.41     0.56     0.67     0.78
SN2006ac CfA  mirnorm  Mej        1.09     1.14     1.18     1.25     1.32     1.39     1.45
SN2006ac CfA  mirnorm  Q          1.78     1.87     1.97     2.11     2.25     2.33     2.41
SN2006ac CfA  mirnorm  Rv        1.180    1.442    1.700    2.094    2.483    2.743    3.014
SN2006ac CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ac CfA  mirnorm  ebmv      0.166    0.180    0.193    0.212    0.232    0.245    0.258
SN2006ac CfA  mirnorm  lpc        7.01     7.05     7.15     7.51     7.94     8.21     9.54
SN2006ac CfA  mirnorm  muoff     -0.22    -0.16    -0.09     0.00     0.10     0.16     0.23
SN2006ac CfA  mirnorm  t0         29.2     30.4     31.6     33.6     35.6     36.9     38.5
SN2006ac CfA  mirnorm  trise      12.6     14.1     15.4     17.4     19.4     20.7     21.9
SN2006ac CfA  mirnorm  vsc       10411    10616    10815    11148    11520    11734    11928
SN2006ac CfA  runF     Egrv51     0.03     0.04     0.07     0.14     0.20     0.23     0.27
SN2006ac CfA  runF     Ekin51     1.24     1.30     1.36     1.47     1.60     1.70     1.79
SN2006ac CfA  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2006ac CfA  runF     MFe        0.00     0.01     0.02     0.04     0.06     0.08     0.10
SN2006ac CfA  runF     MNi        0.49     0.55     0.62     0.74     0.87     0.96     1.03
SN2006ac CfA  runF     MSi        0.02     0.07     0.15     0.30     0.45     0.54     0.64
SN2006ac CfA  runF     Mej        0.99     1.03     1.07     1.13     1.19     1.24     1.29
SN2006ac CfA  runF     Q          1.76     1.81     1.89     2.03     2.18     2.27     2.35
SN2006ac CfA  runF     Rv        1.189    1.457    1.712    2.102    2.493    2.747    3.014
SN2006ac CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ac CfA  runF     ebmv      0.167    0.180    0.193    0.212    0.231    0.244    0.257
SN2006ac CfA  runF     lpc        7.01     7.03     7.10     7.34     7.63     7.80     7.96
SN2006ac CfA  runF     muoff     -0.23    -0.16    -0.10    -0.00     0.09     0.16     0.22
SN2006ac CfA  runF     t0         26.7     27.8     28.9     30.7     32.6     33.8     35.2
SN2006ac CfA  runF     trise      12.5     13.9     15.2     17.2     19.0     20.1     21.2
SN2006ac CfA  runF     vsc       10742    10932    11117    11415    11721    11906    12083
SN2006ax CSP  B17      Egrv51     0.04     0.08     0.17     0.33     0.51     0.60     0.69
SN2006ax CSP  B17      Ekin51     1.34     1.41     1.48     1.60     1.84     2.02     2.18
SN2006ax CSP  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006ax CSP  B17      MFe        0.01     0.02     0.03     0.06     0.16     0.36     0.51
SN2006ax CSP  B17      MNi        0.48     0.56     0.65     0.79     0.96     1.09     1.20
SN2006ax CSP  B17      MSi        0.02     0.10     0.23     0.45     0.65     0.79     0.96
SN2006ax CSP  B17      Mej        1.22     1.26     1.31     1.39     1.48     1.55     1.63
SN2006ax CSP  B17      Q          1.76     1.82     1.92     2.11     2.27     2.37     2.46
SN2006ax CSP  B17      Rv        1.285    1.890    2.473    3.357    4.233    4.798    5.403
SN2006ax CSP  B17      alpha      0.92     0.97     1.00     1.03     1.06     1.08     1.11
SN2006ax CSP  B17      ebmv      0.011    0.017    0.022    0.031    0.039    0.045    0.050
SN2006ax CSP  B17      lpc        7.02     7.08     7.27     7.95     9.29     9.62     9.68
SN2006ax CSP  B17      muoff     -0.24    -0.17    -0.10     0.02     0.14     0.22     0.30
SN2006ax CSP  B17      t0         30.7     32.6     34.3     36.5     38.7     40.4     42.4
SN2006ax CSP  B17      trise      13.6     15.0     16.4     18.4     20.4     21.6     22.7
SN2006ax CSP  B17      vsc        9972    10201    10417    10793    11306    11594    11843
SN2006ax CSP  HK96     Egrv51     0.04     0.07     0.16     0.33     0.54     0.65     0.76
SN2006ax CSP  HK96     Ekin51     1.31     1.38     1.45     1.60     1.91     2.18     2.45
SN2006ax CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006ax CSP  HK96     MFe        0.00     0.01     0.03     0.05     0.12     0.30     0.50
SN2006ax CSP  HK96     MNi        0.42     0.49     0.56     0.71     0.94     1.07     1.18
SN2006ax CSP  HK96     MSi        0.02     0.07     0.23     0.57     0.91     1.14     1.39
SN2006ax CSP  HK96     Mej        1.13     1.21     1.29     1.43     1.61     1.78     1.98
SN2006ax CSP  HK96     Q          1.75     1.80     1.93     2.21     2.42     2.51     2.59
SN2006ax CSP  HK96     Rv        1.245    1.856    2.437    3.323    4.213    4.794    5.418
SN2006ax CSP  HK96     alpha      0.71     0.80     0.91     1.12     1.30     1.41     1.52
SN2006ax CSP  HK96     ebmv      0.011    0.017    0.022    0.030    0.039    0.044    0.050
SN2006ax CSP  HK96     lpc        7.01     7.07     7.23     7.86     9.25     9.60     9.68
SN2006ax CSP  HK96     muoff     -0.22    -0.15    -0.08     0.03     0.15     0.22     0.30
SN2006ax CSP  HK96     t0         28.3     30.1     32.9     38.8     43.7     46.5     49.3
SN2006ax CSP  HK96     trise      13.7     15.1     16.3     18.1     20.0     21.2     22.4
SN2006ax CSP  HK96     vsc        9445     9758    10082    10711    11355    11701    12015
SN2006ax CSP  mir91bg  Egrv51     0.05     0.13     0.30     0.55     0.73     0.86     1.01
SN2006ax CSP  mir91bg  Ekin51     1.30     1.37     1.44     1.58     2.01     2.33     2.55
SN2006ax CSP  mir91bg  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2006ax CSP  mir91bg  MFe        0.01     0.02     0.03     0.07     0.24     0.44     0.70
SN2006ax CSP  mir91bg  MNi        0.45     0.51     0.57     0.68     0.80     0.88     0.98
SN2006ax CSP  mir91bg  MSi        0.16     0.34     0.51     0.74     0.99     1.17     1.37
SN2006ax CSP  mir91bg  Mej        1.41     1.45     1.50     1.59     1.75     1.89     2.02
SN2006ax CSP  mir91bg  Q          1.86     1.99     2.12     2.29     2.42     2.50     2.58
SN2006ax CSP  mir91bg  Rv        1.144    1.737    2.318    3.209    4.085    4.662    5.279
SN2006ax CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ax CSP  mir91bg  ebmv      0.010    0.016    0.022    0.030    0.038    0.044    0.050
SN2006ax CSP  mir91bg  lpc        7.02     7.13     7.43     8.72     9.57     9.66     9.69
SN2006ax CSP  mir91bg  muoff      0.01     0.08     0.14     0.24     0.34     0.41     0.48
SN2006ax CSP  mir91bg  t0         39.0     40.2     41.4     43.5     45.8     47.6     50.0
SN2006ax CSP  mir91bg  trise      14.2     15.9     17.4     19.6     21.6     22.8     23.6
SN2006ax CSP  mir91bg  vsc        9233     9463     9672    10040    10770    11198    11458
SN2006ax CSP  mirnorm  Egrv51     0.04     0.10     0.22     0.42     0.59     0.68     0.79
SN2006ax CSP  mirnorm  Ekin51     1.33     1.39     1.45     1.56     1.82     2.06     2.22
SN2006ax CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006ax CSP  mirnorm  MFe        0.01     0.02     0.03     0.06     0.26     0.43     0.63
SN2006ax CSP  mirnorm  MNi        0.46     0.53     0.60     0.71     0.84     0.93     1.03
SN2006ax CSP  mirnorm  MSi        0.06     0.20     0.35     0.56     0.76     0.90     1.06
SN2006ax CSP  mirnorm  Mej        1.28     1.33     1.38     1.44     1.54     1.62     1.71
SN2006ax CSP  mirnorm  Q          1.79     1.89     2.01     2.19     2.34     2.42     2.50
SN2006ax CSP  mirnorm  Rv        1.101    1.711    2.291    3.191    4.088    4.671    5.271
SN2006ax CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ax CSP  mirnorm  ebmv      0.011    0.016    0.022    0.030    0.039    0.044    0.050
SN2006ax CSP  mirnorm  lpc        7.02     7.11     7.37     8.44     9.54     9.66     9.69
SN2006ax CSP  mirnorm  muoff      0.02     0.08     0.14     0.24     0.34     0.41     0.49
SN2006ax CSP  mirnorm  t0         34.7     35.9     37.1     39.0     41.0     42.5     44.2
SN2006ax CSP  mirnorm  trise      15.2     16.8     18.2     20.3     22.2     23.2     23.8
SN2006ax CSP  mirnorm  vsc        9746     9943    10129    10448    11008    11370    11606
SN2006ax CSP  runF     Egrv51     0.04     0.07     0.16     0.31     0.48     0.57     0.65
SN2006ax CSP  runF     Ekin51     1.35     1.42     1.48     1.60     1.83     2.00     2.14
SN2006ax CSP  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006ax CSP  runF     MFe        0.01     0.02     0.03     0.06     0.14     0.36     0.50
SN2006ax CSP  runF     MNi        0.54     0.61     0.69     0.82     0.97     1.07     1.17
SN2006ax CSP  runF     MSi        0.03     0.10     0.22     0.41     0.58     0.69     0.81
SN2006ax CSP  runF     Mej        1.21     1.25     1.30     1.37     1.45     1.51     1.58
SN2006ax CSP  runF     Q          1.77     1.82     1.92     2.07     2.22     2.31     2.39
SN2006ax CSP  runF     Rv        1.274    1.892    2.468    3.355    4.232    4.811    5.420
SN2006ax CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ax CSP  runF     ebmv      0.012    0.017    0.023    0.031    0.039    0.045    0.050
SN2006ax CSP  runF     lpc        7.01     7.08     7.25     7.91     9.10     9.59     9.68
SN2006ax CSP  runF     muoff     -0.24    -0.17    -0.10     0.01     0.13     0.21     0.30
SN2006ax CSP  runF     t0         31.7     32.8     34.0     35.7     37.4     38.6     40.0
SN2006ax CSP  runF     trise      14.0     15.4     16.6     18.5     20.4     21.5     22.7
SN2006ax CSP  runF     vsc       10171    10347    10527    10859    11353    11634    11843
SN2006ax CfA  B17      Egrv51     0.04     0.08     0.18     0.34     0.52     0.60     0.68
SN2006ax CfA  B17      Ekin51     1.37     1.44     1.51     1.64     1.88     2.08     2.26
SN2006ax CfA  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006ax CfA  B17      MFe        0.01     0.02     0.03     0.07     0.18     0.35     0.51
SN2006ax CfA  B17      MNi        0.56     0.65     0.75     0.92     1.12     1.22     1.33
SN2006ax CfA  B17      MSi        0.01     0.03     0.11     0.31     0.52     0.66     0.81
SN2006ax CfA  B17      Mej        1.21     1.26     1.31     1.40     1.48     1.56     1.64
SN2006ax CfA  B17      Q          1.74     1.77     1.82     1.98     2.16     2.27     2.37
SN2006ax CfA  B17      Rv        1.080    1.893    2.674    3.839    5.053    5.855    6.666
SN2006ax CfA  B17      alpha      0.90     0.95     0.98     1.02     1.06     1.08     1.10
SN2006ax CfA  B17      ebmv      0.014    0.025    0.036    0.052    0.068    0.079    0.090
SN2006ax CfA  B17      lpc        7.02     7.09     7.29     8.03     9.29     9.60     9.68
SN2006ax CfA  B17      muoff     -0.31    -0.23    -0.15    -0.03     0.10     0.19     0.27
SN2006ax CfA  B17      t0         30.3     31.7     33.2     35.3     37.3     38.8     40.6
SN2006ax CfA  B17      trise      13.4     14.8     16.1     18.2     20.1     21.3     22.5
SN2006ax CfA  B17      vsc       10109    10312    10527    10893    11409    11718    11975
SN2006ax CfA  HK96     Egrv51     0.04     0.07     0.15     0.32     0.53     0.63     0.75
SN2006ax CfA  HK96     Ekin51     1.33     1.41     1.48     1.64     1.96     2.19     2.44
SN2006ax CfA  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006ax CfA  HK96     MFe        0.00     0.02     0.03     0.06     0.12     0.30     0.47
SN2006ax CfA  HK96     MNi        0.46     0.54     0.62     0.81     1.04     1.16     1.27
SN2006ax CfA  HK96     MSi        0.01     0.05     0.16     0.46     0.81     1.04     1.27
SN2006ax CfA  HK96     Mej        1.15     1.22     1.30     1.43     1.60     1.76     1.95
SN2006ax CfA  HK96     Q          1.75     1.78     1.86     2.11     2.35     2.46     2.55
SN2006ax CfA  HK96     Rv        1.023    1.815    2.604    3.799    5.016    5.800    6.592
SN2006ax CfA  HK96     alpha      0.74     0.82     0.91     1.09     1.29     1.41     1.53
SN2006ax CfA  HK96     ebmv      0.012    0.023    0.034    0.050    0.066    0.077    0.089
SN2006ax CfA  HK96     lpc        7.01     7.07     7.22     7.82     9.13     9.58     9.68
SN2006ax CfA  HK96     muoff     -0.29    -0.20    -0.12     0.01     0.13     0.22     0.30
SN2006ax CfA  HK96     t0         28.5     30.3     32.6     37.2     42.3     45.2     48.2
SN2006ax CfA  HK96     trise      13.3     14.6     15.8     17.8     19.7     20.9     22.2
SN2006ax CfA  HK96     vsc        9562     9888    10241    10843    11443    11784    12075
SN2006ax CfA  mir91bg  Egrv51     0.05     0.13     0.30     0.56     0.76     0.89     1.02
SN2006ax CfA  mir91bg  Ekin51     1.36     1.44     1.51     1.68     2.11     2.42     2.66
SN2006ax CfA  mir91bg  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.20
SN2006ax CfA  mir91bg  MFe        0.01     0.02     0.04     0.08     0.26     0.43     0.64
SN2006ax CfA  mir91bg  MNi        0.58     0.66     0.74     0.89     1.07     1.20     1.34
SN2006ax CfA  mir91bg  MSi        0.04     0.15     0.30     0.53     0.77     0.94     1.13
SN2006ax CfA  mir91bg  Mej        1.41     1.46     1.52     1.62     1.77     1.89     2.01
SN2006ax CfA  mir91bg  Q          1.77     1.84     1.95     2.12     2.27     2.36     2.44
SN2006ax CfA  mir91bg  Rv        0.996    1.796    2.587    3.791    4.988    5.777    6.590
SN2006ax CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ax CfA  mir91bg  ebmv      0.012    0.023    0.034    0.051    0.067    0.078    0.089
SN2006ax CfA  mir91bg  lpc        7.02     7.13     7.43     8.69     9.53     9.65     9.69
SN2006ax CfA  mir91bg  muoff     -0.30    -0.21    -0.13    -0.00     0.13     0.21     0.30
SN2006ax CfA  mir91bg  t0         37.2     38.5     39.6     41.4     43.3     44.8     46.5
SN2006ax CfA  mir91bg  trise      13.5     14.9     16.2     18.1     20.1     21.4     22.7
SN2006ax CfA  mir91bg  vsc        9486     9680     9866    10228    10968    11388    11658
SN2006ax CfA  mirnorm  Egrv51     0.04     0.11     0.24     0.45     0.61     0.71     0.82
SN2006ax CfA  mirnorm  Ekin51     1.38     1.44     1.51     1.64     1.93     2.18     2.39
SN2006ax CfA  mirnorm  MCO        0.00     0.00     0.01     0.05     0.10     0.13     0.17
SN2006ax CfA  mirnorm  MFe        0.01     0.02     0.04     0.08     0.25     0.41     0.59
SN2006ax CfA  mirnorm  MNi        0.59     0.67     0.76     0.90     1.08     1.20     1.33
SN2006ax CfA  mirnorm  MSi        0.02     0.07     0.18     0.38     0.58     0.72     0.86
SN2006ax CfA  mirnorm  Mej        1.30     1.36     1.40     1.48     1.59     1.67     1.76
SN2006ax CfA  mirnorm  Q          1.76     1.80     1.87     2.03     2.19     2.28     2.37
SN2006ax CfA  mirnorm  Rv        1.055    1.829    2.596    3.784    4.995    5.782    6.616
SN2006ax CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ax CfA  mirnorm  ebmv      0.012    0.023    0.034    0.051    0.068    0.078    0.090
SN2006ax CfA  mirnorm  lpc        7.02     7.11     7.40     8.50     9.50     9.64     9.69
SN2006ax CfA  mirnorm  muoff     -0.30    -0.21    -0.13    -0.01     0.12     0.20     0.29
SN2006ax CfA  mirnorm  t0         33.8     34.9     36.0     37.6     39.4     40.6     42.1
SN2006ax CfA  mirnorm  trise      13.5     15.0     16.3     18.2     20.1     21.4     22.6
SN2006ax CfA  mirnorm  vsc        9891    10073    10245    10569    11161    11535    11788
SN2006ax CfA  runF     Egrv51     0.04     0.07     0.16     0.32     0.50     0.59     0.68
SN2006ax CfA  runF     Ekin51     1.37     1.44     1.52     1.65     1.88     2.07     2.24
SN2006ax CfA  runF     MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.16
SN2006ax CfA  runF     MFe        0.01     0.02     0.03     0.07     0.15     0.36     0.52
SN2006ax CfA  runF     MNi        0.59     0.67     0.76     0.92     1.09     1.20     1.31
SN2006ax CfA  runF     MSi        0.01     0.05     0.13     0.31     0.50     0.61     0.73
SN2006ax CfA  runF     Mej        1.20     1.25     1.30     1.39     1.47     1.54     1.62
SN2006ax CfA  runF     Q          1.75     1.78     1.83     1.99     2.14     2.24     2.33
SN2006ax CfA  runF     Rv        1.112    1.906    2.686    3.860    5.055    5.834    6.641
SN2006ax CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ax CfA  runF     ebmv      0.014    0.025    0.035    0.052    0.068    0.078    0.090
SN2006ax CfA  runF     lpc        7.01     7.07     7.26     7.93     9.18     9.59     9.68
SN2006ax CfA  runF     muoff     -0.30    -0.22    -0.14    -0.02     0.11     0.19     0.28
SN2006ax CfA  runF     t0         31.1     32.2     33.3     34.9     36.6     37.7     39.1
SN2006ax CfA  runF     trise      13.3     14.7     16.0     18.0     19.9     21.1     22.3
SN2006ax CfA  runF     vsc       10238    10422    10602    10938    11448    11737    11963
SN2006bt CfA  B17      Egrv51     0.06     0.14     0.33     0.63     0.82     0.93     1.08
SN2006bt CfA  B17      Ekin51     1.20     1.28     1.35     1.57     2.34     2.81     3.22
SN2006bt CfA  B17      MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.22
SN2006bt CfA  B17      MFe        0.00     0.01     0.02     0.04     0.13     0.25     0.42
SN2006bt CfA  B17      MNi        0.29     0.33     0.37     0.44     0.51     0.57     0.64
SN2006bt CfA  B17      MSi        0.63     0.77     0.91     1.18     1.62     1.95     2.30
SN2006bt CfA  B17      Mej        1.46     1.52     1.58     1.74     2.13     2.43     2.74
SN2006bt CfA  B17      Q          2.21     2.33     2.42     2.56     2.66     2.70     2.75
SN2006bt CfA  B17      Rv        0.837    1.489    2.141    3.135    4.117    4.780    5.453
SN2006bt CfA  B17      alpha      1.01     1.03     1.06     1.10     1.15     1.18     1.21
SN2006bt CfA  B17      ebmv      0.000    0.002    0.006    0.020    0.040    0.054    0.069
SN2006bt CfA  B17      lpc        7.02     7.10     7.35     8.51     9.53     9.65     9.69
SN2006bt CfA  B17      muoff     -0.16    -0.11    -0.06     0.01     0.07     0.12     0.17
SN2006bt CfA  B17      t0         43.7     45.6     47.5     50.8     54.8     57.9     61.5
SN2006bt CfA  B17      trise      13.2     14.5     15.9     17.9     19.9     21.2     22.5
SN2006bt CfA  B17      vsc        8507     8801     9081     9613    10524    10960    11198
SN2006bt CfA  HK96     Egrv51     0.06     0.14     0.32     0.60     0.81     0.95     1.11
SN2006bt CfA  HK96     Ekin51     1.22     1.29     1.37     1.54     2.27     2.80     3.31
SN2006bt CfA  HK96     MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.23
SN2006bt CfA  HK96     MFe        0.00     0.01     0.02     0.04     0.15     0.28     0.44
SN2006bt CfA  HK96     MNi        0.30     0.33     0.37     0.45     0.57     0.72     0.98
SN2006bt CfA  HK96     MSi        0.13     0.48     0.75     1.12     1.62     2.01     2.43
SN2006bt CfA  HK96     Mej        1.24     1.39     1.49     1.71     2.13     2.48     2.88
SN2006bt CfA  HK96     Q          1.85     2.13     2.33     2.53     2.65     2.70     2.75
SN2006bt CfA  HK96     Rv        0.818    1.493    2.137    3.135    4.124    4.778    5.445
SN2006bt CfA  HK96     alpha      0.60     0.78     0.92     1.08     1.23     1.33     1.43
SN2006bt CfA  HK96     ebmv      0.000    0.002    0.006    0.021    0.041    0.056    0.072
SN2006bt CfA  HK96     lpc        7.02     7.11     7.39     8.54     9.54     9.66     9.69
SN2006bt CfA  HK96     muoff     -0.16    -0.11    -0.07     0.00     0.07     0.12     0.16
SN2006bt CfA  HK96     t0         31.4     38.6     43.9     50.0     55.7     59.5     63.7
SN2006bt CfA  HK96     trise      13.4     14.8     16.1     18.2     20.2     21.5     22.8
SN2006bt CfA  HK96     vsc        8418     8775     9137     9762    10597    11041    11405
SN2006bt CfA  mir91bg  Egrv51     0.07     0.18     0.43     0.84     1.10     1.24     1.40
SN2006bt CfA  mir91bg  Ekin51     1.20     1.28     1.37     1.80     2.82     3.34     3.72
SN2006bt CfA  mir91bg  MCO        0.00     0.01     0.02     0.07     0.14     0.20     0.27
SN2006bt CfA  mir91bg  MFe        0.00     0.01     0.02     0.04     0.13     0.26     0.44
SN2006bt CfA  mir91bg  MNi        0.33     0.37     0.41     0.47     0.54     0.59     0.66
SN2006bt CfA  mir91bg  MSi        0.80     0.97     1.13     1.49     2.03     2.36     2.65
SN2006bt CfA  mir91bg  Mej        1.68     1.76     1.84     2.09     2.61     2.91     3.16
SN2006bt CfA  mir91bg  Q          2.28     2.38     2.47     2.60     2.67     2.71     2.75
SN2006bt CfA  mir91bg  Rv        0.831    1.499    2.153    3.143    4.130    4.773    5.448
SN2006bt CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006bt CfA  mir91bg  ebmv      0.000    0.002    0.006    0.019    0.039    0.054    0.069
SN2006bt CfA  mir91bg  lpc        7.02     7.11     7.35     8.43     9.52     9.65     9.69
SN2006bt CfA  mir91bg  muoff     -0.15    -0.10    -0.06     0.01     0.08     0.13     0.17
SN2006bt CfA  mir91bg  t0         51.0     52.7     54.5     57.7     61.6     64.7     68.7
SN2006bt CfA  mir91bg  trise      12.8     14.2     15.6     17.7     19.8     21.2     22.5
SN2006bt CfA  mir91bg  vsc        7957     8278     8573     9305    10437    10908    11162
SN2006bt CfA  mirnorm  Egrv51     0.06     0.15     0.36     0.68     0.88     0.99     1.12
SN2006bt CfA  mirnorm  Ekin51     1.22     1.29     1.37     1.59     2.34     2.77     3.12
SN2006bt CfA  mirnorm  MCO        0.00     0.01     0.02     0.06     0.12     0.17     0.23
SN2006bt CfA  mirnorm  MFe        0.00     0.01     0.02     0.04     0.15     0.28     0.45
SN2006bt CfA  mirnorm  MNi        0.33     0.37     0.41     0.47     0.55     0.60     0.66
SN2006bt CfA  mirnorm  MSi        0.64     0.79     0.93     1.19     1.57     1.84     2.12
SN2006bt CfA  mirnorm  Mej        1.53     1.58     1.65     1.79     2.13     2.36     2.61
SN2006bt CfA  mirnorm  Q          2.20     2.32     2.41     2.54     2.63     2.67     2.72
SN2006bt CfA  mirnorm  Rv        0.856    1.520    2.161    3.148    4.134    4.780    5.478
SN2006bt CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006bt CfA  mirnorm  ebmv      0.000    0.002    0.006    0.019    0.038    0.053    0.069
SN2006bt CfA  mirnorm  lpc        7.02     7.11     7.39     8.57     9.54     9.66     9.69
SN2006bt CfA  mirnorm  muoff     -0.14    -0.10    -0.05     0.02     0.08     0.13     0.18
SN2006bt CfA  mirnorm  t0         45.9     47.4     48.9     51.5     54.5     57.0     60.0
SN2006bt CfA  mirnorm  trise      13.0     14.5     15.8     18.0     20.1     21.4     22.7
SN2006bt CfA  mirnorm  vsc        8498     8757     9011     9522    10503    10964    11213
SN2006bt CfA  runF     Egrv51     0.05     0.13     0.31     0.56     0.72     0.81     0.92
SN2006bt CfA  runF     Ekin51     1.23     1.30     1.36     1.51     2.06     2.43     2.70
SN2006bt CfA  runF     MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.20
SN2006bt CfA  runF     MFe        0.00     0.01     0.02     0.04     0.15     0.26     0.42
SN2006bt CfA  runF     MNi        0.34     0.38     0.42     0.48     0.56     0.61     0.68
SN2006bt CfA  runF     MSi        0.55     0.69     0.80     1.01     1.29     1.50     1.73
SN2006bt CfA  runF     Mej        1.41     1.46     1.51     1.62     1.85     2.03     2.21
SN2006bt CfA  runF     Q          2.16     2.28     2.37     2.48     2.58     2.63     2.68
SN2006bt CfA  runF     Rv        0.819    1.475    2.114    3.090    4.077    4.723    5.428
SN2006bt CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006bt CfA  runF     ebmv      0.000    0.002    0.006    0.020    0.040    0.055    0.071
SN2006bt CfA  runF     lpc        7.02     7.11     7.40     8.62     9.54     9.66     9.69
SN2006bt CfA  runF     muoff     -0.16    -0.11    -0.06     0.01     0.08     0.12     0.17
SN2006bt CfA  runF     t0         42.3     43.6     44.9     47.1     49.6     51.5     53.8
SN2006bt CfA  runF     trise      13.2     14.7     16.0     18.0     20.1     21.3     22.6
SN2006bt CfA  runF     vsc        8933     9155     9367     9768    10581    11030    11270
SN2006et CSP  B17      Egrv51     0.05     0.11     0.25     0.46     0.61     0.72     0.84
SN2006et CSP  B17      Ekin51     1.38     1.44     1.50     1.63     1.92     2.17     2.36
SN2006et CSP  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.13     0.17
SN2006et CSP  B17      MFe        0.01     0.02     0.04     0.08     0.25     0.41     0.60
SN2006et CSP  B17      MNi        0.58     0.66     0.74     0.88     1.05     1.17     1.29
SN2006et CSP  B17      MSi        0.02     0.07     0.18     0.40     0.63     0.79     0.96
SN2006et CSP  B17      Mej        1.32     1.36     1.40     1.48     1.59     1.68     1.77
SN2006et CSP  B17      Q          1.75     1.79     1.88     2.05     2.22     2.32     2.40
SN2006et CSP  B17      Rv        1.329    1.486    1.637    1.866    2.094    2.246    2.405
SN2006et CSP  B17      alpha      0.92     0.97     0.99     1.03     1.06     1.08     1.10
SN2006et CSP  B17      ebmv      0.251    0.262    0.273    0.290    0.307    0.318    0.330
SN2006et CSP  B17      lpc        7.02     7.12     7.41     8.54     9.51     9.65     9.69
SN2006et CSP  B17      muoff     -0.23    -0.17    -0.10    -0.00     0.10     0.17     0.24
SN2006et CSP  B17      t0         32.7     34.3     35.8     38.0     40.1     41.7     43.5
SN2006et CSP  B17      trise      14.0     15.3     16.6     18.6     20.6     21.9     23.0
SN2006et CSP  B17      vsc        9792     9996    10191    10546    11137    11509    11778
SN2006et CSP  HK96     Egrv51     0.04     0.10     0.21     0.43     0.63     0.76     0.90
SN2006et CSP  HK96     Ekin51     1.34     1.42     1.50     1.66     2.04     2.34     2.65
SN2006et CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2006et CSP  HK96     MFe        0.01     0.02     0.03     0.07     0.19     0.36     0.56
SN2006et CSP  HK96     MNi        0.50     0.57     0.65     0.82     1.04     1.17     1.28
SN2006et CSP  HK96     MSi        0.01     0.06     0.18     0.50     0.91     1.19     1.47
SN2006et CSP  HK96     Mej        1.25     1.32     1.39     1.51     1.72     1.92     2.16
SN2006et CSP  HK96     Q          1.75     1.79     1.88     2.12     2.37     2.48     2.57
SN2006et CSP  HK96     Rv        1.312    1.471    1.625    1.860    2.095    2.249    2.414
SN2006et CSP  HK96     alpha      0.72     0.81     0.90     1.07     1.28     1.40     1.52
SN2006et CSP  HK96     ebmv      0.250    0.262    0.273    0.290    0.307    0.318    0.330
SN2006et CSP  HK96     lpc        7.02     7.09     7.31     8.20     9.44     9.63     9.69
SN2006et CSP  HK96     muoff     -0.22    -0.15    -0.09     0.01     0.11     0.17     0.24
SN2006et CSP  HK96     t0         30.2     32.1     34.5     39.4     44.9     48.2     51.4
SN2006et CSP  HK96     trise      13.8     15.1     16.4     18.3     20.2     21.4     22.6
SN2006et CSP  HK96     vsc        9290     9626     9988    10584    11232    11607    11948
SN2006et CSP  mir91bg  Egrv51     0.06     0.15     0.35     0.67     0.90     1.04     1.19
SN2006et CSP  mir91bg  Ekin51     1.36     1.43     1.52     1.70     2.28     2.65     2.91
SN2006et CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.12     0.16     0.21
SN2006et CSP  mir91bg  MFe        0.01     0.02     0.04     0.08     0.28     0.48     0.72
SN2006et CSP  mir91bg  MNi        0.59     0.66     0.73     0.85     0.99     1.09     1.19
SN2006et CSP  mir91bg  MSi        0.11     0.28     0.45     0.71     1.00     1.21     1.42
SN2006et CSP  mir91bg  Mej        1.53     1.59     1.65     1.76     1.96     2.11     2.25
SN2006et CSP  mir91bg  Q          1.82     1.93     2.04     2.22     2.36     2.43     2.51
SN2006et CSP  mir91bg  Rv        1.308    1.469    1.620    1.852    2.086    2.242    2.405
SN2006et CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006et CSP  mir91bg  ebmv      0.250    0.262    0.273    0.290    0.307    0.318    0.330
SN2006et CSP  mir91bg  lpc        7.02     7.12     7.43     8.73     9.55     9.66     9.69
SN2006et CSP  mir91bg  muoff     -0.17    -0.10    -0.04     0.06     0.15     0.22     0.29
SN2006et CSP  mir91bg  t0         41.0     42.2     43.4     45.3     47.5     49.2     51.2
SN2006et CSP  mir91bg  trise      13.9     15.4     16.8     18.8     20.8     22.1     23.2
SN2006et CSP  mir91bg  vsc        9105     9312     9509     9922    10816    11268    11535
SN2006et CSP  mirnorm  Egrv51     0.05     0.12     0.29     0.55     0.73     0.84     0.98
SN2006et CSP  mirnorm  Ekin51     1.36     1.43     1.50     1.65     2.05     2.35     2.56
SN2006et CSP  mirnorm  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2006et CSP  mirnorm  MFe        0.01     0.02     0.04     0.08     0.26     0.44     0.67
SN2006et CSP  mirnorm  MNi        0.59     0.66     0.74     0.86     1.00     1.10     1.21
SN2006et CSP  mirnorm  MSi        0.05     0.16     0.30     0.53     0.76     0.92     1.08
SN2006et CSP  mirnorm  Mej        1.41     1.45     1.50     1.58     1.72     1.83     1.93
SN2006et CSP  mirnorm  Q          1.78     1.85     1.96     2.12     2.27     2.35     2.43
SN2006et CSP  mirnorm  Rv        1.309    1.468    1.619    1.852    2.086    2.240    2.403
SN2006et CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006et CSP  mirnorm  ebmv      0.250    0.262    0.273    0.290    0.307    0.318    0.330
SN2006et CSP  mirnorm  lpc        7.02     7.12     7.42     8.75     9.55     9.66     9.69
SN2006et CSP  mirnorm  muoff     -0.16    -0.09    -0.03     0.07     0.17     0.23     0.29
SN2006et CSP  mirnorm  t0         36.9     38.0     39.1     40.9     42.8     44.2     45.8
SN2006et CSP  mirnorm  trise      14.3     15.8     17.1     19.1     21.1     22.3     23.3
SN2006et CSP  mirnorm  vsc        9534     9723     9904    10248    10974    11403    11650
SN2006et CSP  runF     Egrv51     0.05     0.11     0.24     0.44     0.60     0.69     0.79
SN2006et CSP  runF     Ekin51     1.39     1.45     1.51     1.63     1.91     2.15     2.33
SN2006et CSP  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006et CSP  runF     MFe        0.01     0.02     0.04     0.08     0.24     0.40     0.57
SN2006et CSP  runF     MNi        0.62     0.70     0.77     0.90     1.05     1.15     1.26
SN2006et CSP  runF     MSi        0.02     0.08     0.19     0.38     0.58     0.71     0.84
SN2006et CSP  runF     Mej        1.31     1.36     1.40     1.46     1.56     1.64     1.72
SN2006et CSP  runF     Q          1.76     1.80     1.88     2.03     2.18     2.27     2.35
SN2006et CSP  runF     Rv        1.325    1.482    1.631    1.859    2.093    2.246    2.409
SN2006et CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006et CSP  runF     ebmv      0.250    0.262    0.273    0.290    0.307    0.318    0.330
SN2006et CSP  runF     lpc        7.02     7.11     7.40     8.48     9.49     9.64     9.69
SN2006et CSP  runF     muoff     -0.23    -0.16    -0.10     0.00     0.10     0.17     0.24
SN2006et CSP  runF     t0         33.5     34.6     35.7     37.4     39.1     40.4     41.7
SN2006et CSP  runF     trise      14.0     15.3     16.6     18.6     20.5     21.7     22.9
SN2006et CSP  runF     vsc        9933    10106    10274    10593    11174    11544    11796
SN2006gt CSP  B17      Egrv51     0.02     0.02     0.03     0.05     0.08     0.11     0.15
SN2006gt CSP  B17      Ekin51     0.99     1.03     1.07     1.13     1.21     1.28     1.38
SN2006gt CSP  B17      MCO        0.00     0.00     0.01     0.02     0.05     0.07     0.10
SN2006gt CSP  B17      MFe        0.00     0.00     0.01     0.01     0.02     0.03     0.03
SN2006gt CSP  B17      MNi        0.16     0.18     0.21     0.24     0.29     0.32     0.36
SN2006gt CSP  B17      MSi        0.42     0.47     0.53     0.63     0.74     0.82     0.92
SN2006gt CSP  B17      Mej        0.81     0.83     0.86     0.92     0.99     1.05     1.13
SN2006gt CSP  B17      Q          2.33     2.40     2.46     2.55     2.63     2.67     2.71
SN2006gt CSP  B17      Rv        0.509    1.120    1.763    2.769    3.746    4.384    5.046
SN2006gt CSP  B17      alpha      1.02     1.04     1.06     1.10     1.14     1.17     1.19
SN2006gt CSP  B17      ebmv      0.020    0.032    0.044    0.061    0.079    0.090    0.102
SN2006gt CSP  B17      lpc        7.00     7.01     7.03     7.09     7.21     7.32     7.45
SN2006gt CSP  B17      muoff     -0.12    -0.09    -0.05    -0.00     0.05     0.08     0.12
SN2006gt CSP  B17      t0         27.8     28.8     29.9     31.8     33.9     35.5     37.3
SN2006gt CSP  B17      trise      10.9     12.1     13.4     15.3     17.1     18.3     19.5
SN2006gt CSP  B17      vsc       10516    10714    10889    11130    11332    11447    11562
SN2006gt CSP  HK96     Egrv51     0.02     0.03     0.04     0.07     0.12     0.17     0.22
SN2006gt CSP  HK96     Ekin51     1.00     1.05     1.10     1.18     1.30     1.41     1.55
SN2006gt CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.11
SN2006gt CSP  HK96     MFe        0.00     0.00     0.01     0.01     0.02     0.03     0.03
SN2006gt CSP  HK96     MNi        0.15     0.17     0.19     0.23     0.27     0.30     0.34
SN2006gt CSP  HK96     MSi        0.45     0.52     0.59     0.71     0.85     0.96     1.09
SN2006gt CSP  HK96     Mej        0.82     0.85     0.90     0.99     1.10     1.19     1.30
SN2006gt CSP  HK96     Q          2.37     2.45     2.51     2.60     2.67     2.70     2.74
SN2006gt CSP  HK96     Rv        0.524    1.126    1.752    2.731    3.719    4.366    5.048
SN2006gt CSP  HK96     alpha      0.98     1.05     1.13     1.25     1.38     1.47     1.58
SN2006gt CSP  HK96     ebmv      0.021    0.033    0.045    0.062    0.080    0.091    0.103
SN2006gt CSP  HK96     lpc        7.00     7.01     7.04     7.15     7.34     7.50     7.69
SN2006gt CSP  HK96     muoff     -0.12    -0.09    -0.05    -0.00     0.05     0.08     0.12
SN2006gt CSP  HK96     t0         28.5     29.8     31.3     33.8     36.6     38.5     40.8
SN2006gt CSP  HK96     trise      11.4     12.7     14.0     16.0     18.0     19.3     20.6
SN2006gt CSP  HK96     vsc       10240    10468    10681    10980    11229    11361    11488
SN2006gt CSP  mir91bg  Egrv51     0.02     0.03     0.05     0.10     0.15     0.18     0.22
SN2006gt CSP  mir91bg  Ekin51     1.06     1.12     1.17     1.25     1.36     1.45     1.55
SN2006gt CSP  mir91bg  MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2006gt CSP  mir91bg  MFe        0.00     0.00     0.01     0.02     0.02     0.03     0.04
SN2006gt CSP  mir91bg  MNi        0.20     0.22     0.25     0.29     0.34     0.37     0.42
SN2006gt CSP  mir91bg  MSi        0.45     0.53     0.60     0.71     0.82     0.90     1.00
SN2006gt CSP  mir91bg  Mej        0.91     0.95     0.98     1.05     1.13     1.19     1.26
SN2006gt CSP  mir91bg  Q          2.33     2.40     2.46     2.54     2.61     2.65     2.69
SN2006gt CSP  mir91bg  Rv        0.465    1.067    1.718    2.715    3.717    4.355    5.012
SN2006gt CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006gt CSP  mir91bg  ebmv      0.020    0.032    0.044    0.062    0.080    0.091    0.103
SN2006gt CSP  mir91bg  lpc        7.00     7.02     7.07     7.23     7.44     7.57     7.73
SN2006gt CSP  mir91bg  muoff     -0.11    -0.08    -0.05     0.00     0.06     0.09     0.12
SN2006gt CSP  mir91bg  t0         30.1     31.4     32.6     34.5     36.4     37.8     39.3
SN2006gt CSP  mir91bg  trise      11.7     13.0     14.4     16.4     18.5     19.8     21.1
SN2006gt CSP  mir91bg  vsc       10312    10503    10683    10958    11212    11348    11468
SN2006gt CSP  mirnorm  Egrv51     0.02     0.02     0.03     0.05     0.09     0.11     0.14
SN2006gt CSP  mirnorm  Ekin51     1.01     1.05     1.09     1.15     1.23     1.28     1.35
SN2006gt CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.05     0.08     0.10
SN2006gt CSP  mirnorm  MFe        0.00     0.00     0.01     0.02     0.03     0.03     0.04
SN2006gt CSP  mirnorm  MNi        0.20     0.22     0.25     0.29     0.34     0.37     0.42
SN2006gt CSP  mirnorm  MSi        0.37     0.43     0.50     0.59     0.69     0.76     0.83
SN2006gt CSP  mirnorm  Mej        0.82     0.85     0.88     0.93     0.99     1.03     1.09
SN2006gt CSP  mirnorm  Q          2.26     2.34     2.40     2.49     2.57     2.62     2.66
SN2006gt CSP  mirnorm  Rv        0.487    1.098    1.741    2.713    3.704    4.352    5.023
SN2006gt CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006gt CSP  mirnorm  ebmv      0.020    0.033    0.044    0.062    0.080    0.091    0.103
SN2006gt CSP  mirnorm  lpc        7.00     7.01     7.03     7.11     7.23     7.32     7.42
SN2006gt CSP  mirnorm  muoff     -0.11    -0.08    -0.05     0.00     0.05     0.09     0.12
SN2006gt CSP  mirnorm  t0         27.6     28.7     29.8     31.5     33.2     34.4     35.8
SN2006gt CSP  mirnorm  trise      11.7     13.1     14.4     16.3     18.3     19.5     20.8
SN2006gt CSP  mirnorm  vsc       10612    10785    10944    11174    11374    11494    11614
SN2006gt CSP  runF     Egrv51     0.02     0.02     0.02     0.04     0.06     0.07     0.09
SN2006gt CSP  runF     Ekin51     0.99     1.02     1.05     1.10     1.15     1.19     1.24
SN2006gt CSP  runF     MCO        0.00     0.00     0.01     0.02     0.04     0.06     0.09
SN2006gt CSP  runF     MFe        0.00     0.00     0.01     0.02     0.02     0.03     0.04
SN2006gt CSP  runF     MNi        0.19     0.21     0.23     0.27     0.31     0.34     0.38
SN2006gt CSP  runF     MSi        0.39     0.44     0.48     0.55     0.63     0.69     0.75
SN2006gt CSP  runF     Mej        0.80     0.81     0.83     0.86     0.91     0.94     0.99
SN2006gt CSP  runF     Q          2.30     2.36     2.41     2.49     2.57     2.61     2.65
SN2006gt CSP  runF     Rv        0.579    1.193    1.823    2.785    3.773    4.408    5.079
SN2006gt CSP  runF     alpha      0.98     0.99     0.99     1.00     1.01     1.02     1.02
SN2006gt CSP  runF     ebmv      0.021    0.033    0.044    0.062    0.079    0.090    0.103
SN2006gt CSP  runF     lpc        7.00     7.00     7.01     7.05     7.13     7.19     7.27
SN2006gt CSP  runF     muoff     -0.13    -0.09    -0.06    -0.00     0.05     0.08     0.12
SN2006gt CSP  runF     t0         27.3     28.1     28.8     30.1     31.5     32.6     33.7
SN2006gt CSP  runF     trise      11.0     12.1     13.3     15.2     17.0     18.2     19.4
SN2006gt CSP  runF     vsc       10770    10930    11075    11271    11435    11529    11621
SN2006kf CSP  B17      Egrv51     0.02     0.02     0.03     0.06     0.09     0.11     0.14
SN2006kf CSP  B17      Ekin51     1.05     1.10     1.14     1.20     1.28     1.33     1.39
SN2006kf CSP  B17      MCO        0.00     0.00     0.01     0.03     0.06     0.08     0.10
SN2006kf CSP  B17      MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2006kf CSP  B17      MNi        0.26     0.30     0.34     0.41     0.51     0.59     0.70
SN2006kf CSP  B17      MSi        0.10     0.23     0.33     0.46     0.58     0.67     0.76
SN2006kf CSP  B17      Mej        0.83     0.85     0.88     0.93     0.99     1.03     1.08
SN2006kf CSP  B17      Q          1.86     2.03     2.16     2.32     2.44     2.51     2.58
SN2006kf CSP  B17      Rv        0.628    1.339    2.037    3.110    4.189    4.908    5.662
SN2006kf CSP  B17      alpha      0.96     0.99     1.01     1.05     1.08     1.11     1.14
SN2006kf CSP  B17      ebmv      0.000    0.001    0.004    0.011    0.021    0.028    0.036
SN2006kf CSP  B17      lpc        7.00     7.01     7.04     7.12     7.24     7.32     7.42
SN2006kf CSP  B17      muoff     -0.27    -0.19    -0.12    -0.01     0.09     0.16     0.23
SN2006kf CSP  B17      t0         24.5     26.3     27.8     29.8     31.9     33.3     34.8
SN2006kf CSP  B17      trise      11.2     12.5     13.8     15.8     17.8     19.2     20.5
SN2006kf CSP  B17      vsc       10747    10935    11115    11373    11622    11793    12011
SN2006kf CSP  HK96     Egrv51     0.02     0.03     0.04     0.08     0.15     0.19     0.25
SN2006kf CSP  HK96     Ekin51     1.07     1.12     1.17     1.26     1.38     1.49     1.63
SN2006kf CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2006kf CSP  HK96     MFe        0.00     0.01     0.01     0.02     0.03     0.04     0.06
SN2006kf CSP  HK96     MNi        0.23     0.26     0.29     0.36     0.45     0.55     0.67
SN2006kf CSP  HK96     MSi        0.12     0.27     0.42     0.62     0.78     0.89     1.02
SN2006kf CSP  HK96     Mej        0.82     0.86     0.92     1.03     1.14     1.23     1.33
SN2006kf CSP  HK96     Q          1.88     2.09     2.27     2.45     2.56     2.62     2.67
SN2006kf CSP  HK96     Rv        0.639    1.341    2.026    3.100    4.195    4.895    5.649
SN2006kf CSP  HK96     alpha      0.84     0.94     1.06     1.23     1.39     1.49     1.59
SN2006kf CSP  HK96     ebmv      0.000    0.001    0.004    0.011    0.022    0.029    0.037
SN2006kf CSP  HK96     lpc        7.00     7.02     7.05     7.19     7.43     7.61     7.82
SN2006kf CSP  HK96     muoff     -0.26    -0.19    -0.12    -0.02     0.09     0.16     0.23
SN2006kf CSP  HK96     t0         24.4     26.7     29.4     33.2     36.3     38.3     40.5
SN2006kf CSP  HK96     trise      11.5     12.9     14.1     16.1     18.0     19.2     20.5
SN2006kf CSP  HK96     vsc       10281    10526    10757    11113    11460    11713    12017
SN2006kf CSP  mir91bg  Egrv51     0.03     0.04     0.06     0.13     0.18     0.21     0.23
SN2006kf CSP  mir91bg  Ekin51     1.15     1.20     1.25     1.35     1.48     1.56     1.64
SN2006kf CSP  mir91bg  MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2006kf CSP  mir91bg  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2006kf CSP  mir91bg  MNi        0.29     0.33     0.37     0.44     0.52     0.59     0.67
SN2006kf CSP  mir91bg  MSi        0.30     0.40     0.48     0.60     0.72     0.80     0.88
SN2006kf CSP  mir91bg  Mej        0.98     1.02     1.05     1.11     1.17     1.22     1.27
SN2006kf CSP  mir91bg  Q          2.08     2.19     2.27     2.38     2.47     2.53     2.59
SN2006kf CSP  mir91bg  Rv        0.616    1.283    1.979    3.061    4.138    4.841    5.580
SN2006kf CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006kf CSP  mir91bg  ebmv      0.000    0.001    0.003    0.010    0.020    0.027    0.035
SN2006kf CSP  mir91bg  lpc        7.01     7.03     7.09     7.30     7.55     7.69     7.83
SN2006kf CSP  mir91bg  muoff     -0.22    -0.15    -0.08     0.02     0.12     0.19     0.26
SN2006kf CSP  mir91bg  t0         29.9     31.1     32.2     33.8     35.5     36.7     38.1
SN2006kf CSP  mir91bg  trise      11.9     13.3     14.7     16.7     18.7     20.0     21.4
SN2006kf CSP  mir91bg  vsc       10441    10619    10788    11068    11350    11511    11658
SN2006kf CSP  mirnorm  Egrv51     0.02     0.03     0.04     0.07     0.11     0.13     0.15
SN2006kf CSP  mirnorm  Ekin51     1.08     1.13     1.18     1.25     1.34     1.39     1.46
SN2006kf CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.06     0.08     0.11
SN2006kf CSP  mirnorm  MFe        0.00     0.01     0.01     0.03     0.04     0.05     0.07
SN2006kf CSP  mirnorm  MNi        0.29     0.33     0.38     0.45     0.54     0.61     0.71
SN2006kf CSP  mirnorm  MSi        0.15     0.26     0.35     0.47     0.57     0.64     0.72
SN2006kf CSP  mirnorm  Mej        0.87     0.90     0.93     0.98     1.03     1.06     1.10
SN2006kf CSP  mirnorm  Q          1.93     2.06     2.16     2.30     2.40     2.47     2.53
SN2006kf CSP  mirnorm  Rv        0.630    1.300    1.975    3.043    4.127    4.852    5.607
SN2006kf CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006kf CSP  mirnorm  ebmv      0.000    0.001    0.003    0.010    0.020    0.027    0.035
SN2006kf CSP  mirnorm  lpc        7.00     7.02     7.05     7.17     7.31     7.40     7.49
SN2006kf CSP  mirnorm  muoff     -0.22    -0.15    -0.08     0.02     0.12     0.19     0.26
SN2006kf CSP  mirnorm  t0         26.2     27.6     28.9     30.5     32.1     33.2     34.4
SN2006kf CSP  mirnorm  trise      12.2     13.6     14.9     16.9     18.9     20.2     21.5
SN2006kf CSP  mirnorm  vsc       10751    10932    11094    11334    11567    11714    11878
SN2006kf CSP  runF     Egrv51     0.02     0.02     0.03     0.05     0.07     0.09     0.11
SN2006kf CSP  runF     Ekin51     1.04     1.09     1.13     1.19     1.26     1.30     1.35
SN2006kf CSP  runF     MCO        0.00     0.00     0.01     0.02     0.05     0.08     0.10
SN2006kf CSP  runF     MFe        0.00     0.01     0.01     0.03     0.04     0.05     0.06
SN2006kf CSP  runF     MNi        0.29     0.33     0.37     0.44     0.53     0.60     0.68
SN2006kf CSP  runF     MSi        0.12     0.21     0.29     0.40     0.51     0.57     0.64
SN2006kf CSP  runF     Mej        0.82     0.84     0.87     0.91     0.95     0.98     1.01
SN2006kf CSP  runF     Q          1.89     2.01     2.11     2.26     2.37     2.44     2.50
SN2006kf CSP  runF     Rv        0.662    1.350    2.033    3.111    4.194    4.921    5.686
SN2006kf CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006kf CSP  runF     ebmv      0.000    0.001    0.004    0.011    0.021    0.028    0.036
SN2006kf CSP  runF     lpc        7.00     7.01     7.03     7.10     7.19     7.26     7.33
SN2006kf CSP  runF     muoff     -0.26    -0.19    -0.13    -0.02     0.08     0.14     0.22
SN2006kf CSP  runF     t0         24.8     26.0     27.2     28.8     30.3     31.3     32.4
SN2006kf CSP  runF     trise      11.4     12.7     14.0     15.9     17.9     19.1     20.4
SN2006kf CSP  runF     vsc       10928    11093    11250    11474    11688    11829    11994
SN2006le CfA  B17      Egrv51     0.04     0.08     0.17     0.33     0.52     0.60     0.70
SN2006le CfA  B17      Ekin51     1.36     1.43     1.50     1.62     1.84     2.03     2.20
SN2006le CfA  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006le CfA  B17      MFe        0.01     0.02     0.03     0.06     0.17     0.36     0.53
SN2006le CfA  B17      MNi        0.52     0.61     0.70     0.86     1.05     1.16     1.26
SN2006le CfA  B17      MSi        0.01     0.05     0.15     0.36     0.58     0.73     0.91
SN2006le CfA  B17      Mej        1.20     1.25     1.30     1.39     1.48     1.55     1.64
SN2006le CfA  B17      Q          1.75     1.78     1.85     2.03     2.21     2.32     2.43
SN2006le CfA  B17      Rv        1.375    2.102    2.783    3.837    4.927    5.649    6.418
SN2006le CfA  B17      alpha      0.91     0.96     0.99     1.03     1.06     1.08     1.10
SN2006le CfA  B17      ebmv      0.000    0.001    0.004    0.011    0.021    0.027    0.035
SN2006le CfA  B17      lpc        7.02     7.08     7.28     7.98     9.29     9.61     9.68
SN2006le CfA  B17      muoff     -0.26    -0.18    -0.11     0.01     0.14     0.23     0.32
SN2006le CfA  B17      t0         30.0     31.5     33.2     35.7     38.1     40.0     42.1
SN2006le CfA  B17      trise      13.9     15.3     16.6     18.6     20.5     21.7     22.9
SN2006le CfA  B17      vsc        9999    10228    10456    10868    11377    11678    11938
SN2006le CfA  HK96     Egrv51     0.04     0.07     0.15     0.32     0.53     0.64     0.76
SN2006le CfA  HK96     Ekin51     1.33     1.40     1.47     1.62     1.90     2.12     2.36
SN2006le CfA  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006le CfA  HK96     MFe        0.01     0.02     0.03     0.06     0.13     0.33     0.49
SN2006le CfA  HK96     MNi        0.46     0.53     0.61     0.79     1.01     1.13     1.22
SN2006le CfA  HK96     MSi        0.01     0.05     0.16     0.46     0.79     1.01     1.26
SN2006le CfA  HK96     Mej        1.14     1.21     1.29     1.41     1.56     1.71     1.91
SN2006le CfA  HK96     Q          1.75     1.78     1.87     2.11     2.35     2.46     2.55
SN2006le CfA  HK96     Rv        1.350    2.069    2.766    3.828    4.890    5.593    6.346
SN2006le CfA  HK96     alpha      0.71     0.80     0.89     1.07     1.26     1.38     1.50
SN2006le CfA  HK96     ebmv      0.000    0.001    0.004    0.011    0.020    0.027    0.034
SN2006le CfA  HK96     lpc        7.01     7.07     7.23     7.85     9.24     9.60     9.68
SN2006le CfA  HK96     muoff     -0.24    -0.16    -0.08     0.04     0.17     0.25     0.33
SN2006le CfA  HK96     t0         28.3     30.0     32.2     37.0     42.1     45.1     48.0
SN2006le CfA  HK96     trise      13.9     15.2     16.4     18.3     20.2     21.4     22.6
SN2006le CfA  HK96     vsc        9514     9849    10199    10839    11457    11790    12076
SN2006le CfA  mir91bg  Egrv51     0.05     0.13     0.30     0.56     0.74     0.87     1.01
SN2006le CfA  mir91bg  Ekin51     1.34     1.41     1.49     1.64     2.05     2.36     2.61
SN2006le CfA  mir91bg  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2006le CfA  mir91bg  MFe        0.01     0.02     0.04     0.08     0.26     0.44     0.66
SN2006le CfA  mir91bg  MNi        0.53     0.61     0.69     0.82     0.97     1.08     1.21
SN2006le CfA  mir91bg  MSi        0.06     0.19     0.35     0.59     0.84     1.03     1.24
SN2006le CfA  mir91bg  Mej        1.40     1.45     1.50     1.60     1.75     1.88     2.01
SN2006le CfA  mir91bg  Q          1.79     1.88     1.99     2.17     2.32     2.41     2.50
SN2006le CfA  mir91bg  Rv        1.367    2.046    2.725    3.782    4.840    5.556    6.330
SN2006le CfA  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006le CfA  mir91bg  ebmv      0.000    0.001    0.003    0.010    0.019    0.026    0.033
SN2006le CfA  mir91bg  lpc        7.03     7.13     7.44     8.75     9.55     9.66     9.69
SN2006le CfA  mir91bg  muoff     -0.18    -0.10    -0.03     0.09     0.21     0.29     0.37
SN2006le CfA  mir91bg  t0         36.7     38.2     39.6     41.8     44.3     46.2     48.4
SN2006le CfA  mir91bg  trise      14.2     15.6     16.9     19.0     20.9     22.2     23.3
SN2006le CfA  mir91bg  vsc        9365     9591     9807    10191    10904    11329    11596
SN2006le CfA  mirnorm  Egrv51     0.05     0.11     0.24     0.44     0.60     0.70     0.82
SN2006le CfA  mirnorm  Ekin51     1.36     1.42     1.49     1.61     1.87     2.12     2.30
SN2006le CfA  mirnorm  MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2006le CfA  mirnorm  MFe        0.01     0.02     0.04     0.07     0.25     0.41     0.61
SN2006le CfA  mirnorm  MNi        0.53     0.61     0.70     0.84     1.00     1.10     1.22
SN2006le CfA  mirnorm  MSi        0.02     0.10     0.22     0.44     0.65     0.79     0.95
SN2006le CfA  mirnorm  Mej        1.28     1.34     1.39     1.46     1.56     1.64     1.74
SN2006le CfA  mirnorm  Q          1.76     1.81     1.91     2.08     2.25     2.34     2.43
SN2006le CfA  mirnorm  Rv        1.321    2.028    2.720    3.775    4.846    5.534    6.268
SN2006le CfA  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006le CfA  mirnorm  ebmv      0.000    0.001    0.003    0.010    0.019    0.026    0.033
SN2006le CfA  mirnorm  lpc        7.02     7.12     7.41     8.48     9.52     9.65     9.69
SN2006le CfA  mirnorm  muoff     -0.18    -0.10    -0.03     0.08     0.20     0.28     0.36
SN2006le CfA  mirnorm  t0         33.2     34.5     35.8     37.9     40.2     41.8     43.6
SN2006le CfA  mirnorm  trise      14.5     15.9     17.2     19.2     21.1     22.3     23.3
SN2006le CfA  mirnorm  vsc        9785     9995    10196    10543    11120    11500    11767
SN2006le CfA  runF     Egrv51     0.04     0.07     0.16     0.32     0.51     0.58     0.67
SN2006le CfA  runF     Ekin51     1.36     1.43     1.49     1.62     1.83     2.01     2.18
SN2006le CfA  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2006le CfA  runF     MFe        0.01     0.02     0.03     0.06     0.16     0.36     0.51
SN2006le CfA  runF     MNi        0.56     0.64     0.72     0.87     1.03     1.13     1.23
SN2006le CfA  runF     MSi        0.02     0.07     0.16     0.35     0.54     0.66     0.80
SN2006le CfA  runF     Mej        1.19     1.24     1.29     1.38     1.46     1.52     1.60
SN2006le CfA  runF     Q          1.76     1.79     1.87     2.02     2.18     2.28     2.37
SN2006le CfA  runF     Rv        1.343    2.073    2.777    3.835    4.926    5.640    6.407
SN2006le CfA  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006le CfA  runF     ebmv      0.000    0.001    0.004    0.011    0.020    0.027    0.034
SN2006le CfA  runF     lpc        7.02     7.08     7.27     7.94     9.23     9.60     9.68
SN2006le CfA  runF     muoff     -0.26    -0.18    -0.10     0.02     0.14     0.23     0.32
SN2006le CfA  runF     t0         30.7     32.0     33.3     35.2     37.3     38.7     40.4
SN2006le CfA  runF     trise      13.9     15.3     16.5     18.5     20.3     21.5     22.7
SN2006le CfA  runF     vsc       10123    10322    10526    10898    11397    11689    11925
SN2006ob CSP  B17      Egrv51     0.02     0.03     0.04     0.08     0.13     0.17     0.21
SN2006ob CSP  B17      Ekin51     1.09     1.14     1.19     1.27     1.37     1.46     1.57
SN2006ob CSP  B17      MCO        0.00     0.00     0.01     0.03     0.06     0.09     0.12
SN2006ob CSP  B17      MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2006ob CSP  B17      MNi        0.27     0.31     0.34     0.41     0.48     0.54     0.63
SN2006ob CSP  B17      MSi        0.20     0.32     0.41     0.54     0.69     0.79     0.91
SN2006ob CSP  B17      Mej        0.86     0.90     0.94     1.01     1.10     1.17     1.26
SN2006ob CSP  B17      Q          2.00     2.14     2.24     2.37     2.48     2.55     2.61
SN2006ob CSP  B17      Rv        0.101    0.381    0.833    1.646    2.492    3.033    3.601
SN2006ob CSP  B17      alpha      0.97     1.00     1.02     1.05     1.09     1.12     1.15
SN2006ob CSP  B17      ebmv      0.012    0.024    0.037    0.056    0.075    0.088    0.101
SN2006ob CSP  B17      lpc        7.00     7.02     7.06     7.19     7.38     7.53     7.70
SN2006ob CSP  B17      muoff     -0.09    -0.06    -0.04    -0.00     0.04     0.06     0.09
SN2006ob CSP  B17      t0         26.3     28.1     29.7     32.0     34.5     36.3     38.3
SN2006ob CSP  B17      trise      11.3     12.6     13.9     16.0     18.1     19.4     20.8
SN2006ob CSP  B17      vsc       10484    10705    10909    11203    11471    11633    11817
SN2006ob CSP  HK96     Egrv51     0.02     0.03     0.05     0.11     0.20     0.26     0.32
SN2006ob CSP  HK96     Ekin51     1.10     1.16     1.21     1.31     1.47     1.62     1.79
SN2006ob CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2006ob CSP  HK96     MFe        0.00     0.01     0.01     0.02     0.03     0.04     0.06
SN2006ob CSP  HK96     MNi        0.24     0.27     0.30     0.36     0.46     0.55     0.67
SN2006ob CSP  HK96     MSi        0.12     0.29     0.46     0.68     0.87     1.00     1.16
SN2006ob CSP  HK96     Mej        0.84     0.89     0.97     1.11     1.25     1.35     1.49
SN2006ob CSP  HK96     Q          1.89     2.10     2.30     2.47     2.58     2.63     2.68
SN2006ob CSP  HK96     Rv        0.102    0.387    0.826    1.615    2.455    3.007    3.578
SN2006ob CSP  HK96     alpha      0.77     0.89     1.03     1.21     1.37     1.46     1.57
SN2006ob CSP  HK96     ebmv      0.013    0.025    0.038    0.057    0.076    0.089    0.101
SN2006ob CSP  HK96     lpc        7.00     7.02     7.07     7.26     7.57     7.82     8.12
SN2006ob CSP  HK96     muoff     -0.09    -0.07    -0.04    -0.00     0.04     0.06     0.09
SN2006ob CSP  HK96     t0         24.6     27.3     30.6     35.0     38.6     40.9     43.3
SN2006ob CSP  HK96     trise      11.6     12.9     14.3     16.3     18.2     19.5     20.8
SN2006ob CSP  HK96     vsc       10050    10324    10587    10992    11383    11673    11979
SN2006ob CSP  mir91bg  Egrv51     0.03     0.04     0.08     0.16     0.24     0.29     0.34
SN2006ob CSP  mir91bg  Ekin51     1.18     1.24     1.30     1.40     1.57     1.69     1.82
SN2006ob CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2006ob CSP  mir91bg  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2006ob CSP  mir91bg  MNi        0.31     0.34     0.38     0.43     0.50     0.55     0.61
SN2006ob CSP  mir91bg  MSi        0.39     0.48     0.56     0.69     0.83     0.93     1.04
SN2006ob CSP  mir91bg  Mej        1.02     1.07     1.12     1.20     1.29     1.37     1.45
SN2006ob CSP  mir91bg  Q          2.18     2.26     2.33     2.42     2.51     2.56     2.61
SN2006ob CSP  mir91bg  Rv        0.108    0.391    0.826    1.630    2.471    3.015    3.584
SN2006ob CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ob CSP  mir91bg  ebmv      0.012    0.025    0.037    0.057    0.076    0.088    0.101
SN2006ob CSP  mir91bg  lpc        7.01     7.04     7.12     7.40     7.76     7.99     8.29
SN2006ob CSP  mir91bg  muoff     -0.09    -0.06    -0.04    -0.00     0.04     0.06     0.09
SN2006ob CSP  mir91bg  t0         31.2     32.7     34.0     36.1     38.4     40.0     41.8
SN2006ob CSP  mir91bg  trise      11.4     12.8     14.1     16.2     18.2     19.5     20.9
SN2006ob CSP  mir91bg  vsc       10113    10342    10554    10892    11233    11413    11560
SN2006ob CSP  mirnorm  Egrv51     0.02     0.03     0.05     0.10     0.16     0.19     0.23
SN2006ob CSP  mirnorm  Ekin51     1.12     1.17     1.22     1.31     1.42     1.51     1.59
SN2006ob CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2006ob CSP  mirnorm  MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2006ob CSP  mirnorm  MNi        0.31     0.34     0.38     0.43     0.50     0.56     0.63
SN2006ob CSP  mirnorm  MSi        0.26     0.36     0.44     0.56     0.68     0.76     0.85
SN2006ob CSP  mirnorm  Mej        0.92     0.96     0.99     1.06     1.13     1.19     1.25
SN2006ob CSP  mirnorm  Q          2.06     2.17     2.26     2.36     2.45     2.51     2.56
SN2006ob CSP  mirnorm  Rv        0.099    0.374    0.812    1.614    2.458    3.017    3.607
SN2006ob CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ob CSP  mirnorm  ebmv      0.012    0.025    0.038    0.057    0.076    0.089    0.101
SN2006ob CSP  mirnorm  lpc        7.00     7.02     7.08     7.25     7.47     7.61     7.77
SN2006ob CSP  mirnorm  muoff     -0.09    -0.06    -0.04     0.00     0.04     0.06     0.09
SN2006ob CSP  mirnorm  t0         27.9     29.5     30.8     32.8     34.8     36.2     37.7
SN2006ob CSP  mirnorm  trise      11.5     12.8     14.2     16.2     18.2     19.6     21.0
SN2006ob CSP  mirnorm  vsc       10476    10674    10862    11147    11418    11570    11724
SN2006ob CSP  runF     Egrv51     0.02     0.03     0.04     0.07     0.11     0.14     0.17
SN2006ob CSP  runF     Ekin51     1.08     1.13     1.18     1.25     1.33     1.40     1.47
SN2006ob CSP  runF     MCO        0.00     0.00     0.01     0.03     0.06     0.08     0.11
SN2006ob CSP  runF     MFe        0.00     0.01     0.01     0.02     0.04     0.05     0.06
SN2006ob CSP  runF     MNi        0.31     0.34     0.38     0.44     0.51     0.57     0.64
SN2006ob CSP  runF     MSi        0.19     0.28     0.37     0.48     0.59     0.67     0.75
SN2006ob CSP  runF     Mej        0.85     0.89     0.92     0.98     1.04     1.09     1.14
SN2006ob CSP  runF     Q          1.98     2.10     2.20     2.32     2.41     2.47     2.53
SN2006ob CSP  runF     Rv        0.100    0.389    0.838    1.658    2.490    3.043    3.626
SN2006ob CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ob CSP  runF     ebmv      0.012    0.025    0.037    0.056    0.076    0.088    0.101
SN2006ob CSP  runF     lpc        7.00     7.02     7.05     7.16     7.31     7.42     7.55
SN2006ob CSP  runF     muoff     -0.09    -0.07    -0.04    -0.00     0.04     0.06     0.09
SN2006ob CSP  runF     t0         26.1     27.5     28.8     30.7     32.6     33.9     35.3
SN2006ob CSP  runF     trise      11.4     12.8     14.1     16.1     18.2     19.5     20.8
SN2006ob CSP  runF     vsc       10691    10885    11060    11317    11551    11695    11856
SN2006ot CSP  B17      Egrv51     0.08     0.22     0.48     0.86     1.11     1.25     1.41
SN2006ot CSP  B17      Ekin51     1.19     1.27     1.36     1.77     2.83     3.40     3.77
SN2006ot CSP  B17      MCO        0.00     0.01     0.02     0.07     0.15     0.21     0.28
SN2006ot CSP  B17      MFe        0.00     0.01     0.02     0.04     0.13     0.26     0.43
SN2006ot CSP  B17      MNi        0.32     0.35     0.38     0.44     0.51     0.57     0.63
SN2006ot CSP  B17      MSi        0.80     0.96     1.14     1.52     2.15     2.50     2.72
SN2006ot CSP  B17      Mej        1.67     1.74     1.83     2.09     2.69     3.01     3.22
SN2006ot CSP  B17      Q          2.28     2.39     2.49     2.61     2.69     2.73     2.77
SN2006ot CSP  B17      Rv        0.831    1.500    2.141    3.130    4.119    4.758    5.432
SN2006ot CSP  B17      alpha      1.02     1.05     1.08     1.12     1.17     1.19     1.22
SN2006ot CSP  B17      ebmv      0.000    0.002    0.007    0.021    0.041    0.055    0.071
SN2006ot CSP  B17      lpc        7.03     7.13     7.40     8.48     9.52     9.65     9.69
SN2006ot CSP  B17      muoff     -0.10    -0.07    -0.04     0.00     0.04     0.07     0.10
SN2006ot CSP  B17      t0         50.2     52.3     54.6     58.7     63.2     66.3     70.0
SN2006ot CSP  B17      trise      13.9     15.2     16.4     18.3     20.3     21.5     22.8
SN2006ot CSP  B17      vsc        7915     8219     8533     9246    10331    10825    11106
SN2006ot CSP  HK96     Egrv51     0.07     0.20     0.43     0.76     1.03     1.20     1.38
SN2006ot CSP  HK96     Ekin51     1.21     1.29     1.38     1.65     2.62     3.21     3.66
SN2006ot CSP  HK96     MCO        0.00     0.01     0.02     0.07     0.14     0.20     0.27
SN2006ot CSP  HK96     MFe        0.00     0.01     0.02     0.04     0.15     0.29     0.45
SN2006ot CSP  HK96     MNi        0.33     0.36     0.40     0.48     0.60     0.82     1.04
SN2006ot CSP  HK96     MSi        0.14     0.45     0.85     1.33     1.96     2.37     2.67
SN2006ot CSP  HK96     Mej        1.37     1.48     1.66     1.95     2.51     2.90     3.18
SN2006ot CSP  HK96     Q          1.84     2.08     2.35     2.56     2.67     2.71     2.76
SN2006ot CSP  HK96     Rv        0.817    1.486    2.131    3.114    4.110    4.761    5.443
SN2006ot CSP  HK96     alpha      0.55     0.69     0.87     1.05     1.19     1.28     1.37
SN2006ot CSP  HK96     ebmv      0.000    0.002    0.007    0.021    0.041    0.056    0.072
SN2006ot CSP  HK96     lpc        7.03     7.13     7.44     8.61     9.53     9.65     9.69
SN2006ot CSP  HK96     muoff     -0.10    -0.07    -0.04    -0.00     0.04     0.07     0.10
SN2006ot CSP  HK96     t0         34.3     39.9     48.3     55.7     61.7     65.7     70.1
SN2006ot CSP  HK96     trise      13.8     15.1     16.5     18.5     20.5     21.8     23.0
SN2006ot CSP  HK96     vsc        7941     8323     8712     9500    10462    10925    11225
SN2006ot CSP  mir91bg  Egrv51     0.22     0.55     0.89     1.30     1.58     1.75     1.97
SN2006ot CSP  mir91bg  Ekin51     1.14     1.23     1.34     1.82     2.88     3.45     3.92
SN2006ot CSP  mir91bg  MCO        0.00     0.01     0.03     0.09     0.18     0.26     0.35
SN2006ot CSP  mir91bg  MFe        0.01     0.01     0.02     0.05     0.16     0.30     0.49
SN2006ot CSP  mir91bg  MNi        0.35     0.39     0.42     0.48     0.54     0.59     0.64
SN2006ot CSP  mir91bg  MSi        1.02     1.23     1.42     1.88     2.49     2.70     2.78
SN2006ot CSP  mir91bg  Mej        1.97     2.06     2.17     2.51     3.11     3.32     3.47
SN2006ot CSP  mir91bg  Q          2.33     2.44     2.53     2.64     2.70     2.73     2.77
SN2006ot CSP  mir91bg  Rv        0.828    1.482    2.123    3.108    4.101    4.765    5.438
SN2006ot CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ot CSP  mir91bg  ebmv      0.000    0.002    0.006    0.019    0.038    0.052    0.067
SN2006ot CSP  mir91bg  lpc        7.10     7.35     7.75     8.79     9.55     9.66     9.69
SN2006ot CSP  mir91bg  muoff     -0.10    -0.07    -0.04     0.00     0.05     0.07     0.10
SN2006ot CSP  mir91bg  t0         60.3     62.4     64.6     68.7     73.9     78.2     83.8
SN2006ot CSP  mir91bg  trise      13.3     14.7     15.9     17.9     20.0     21.3     22.6
SN2006ot CSP  mir91bg  vsc        7102     7450     7781     8548     9719    10319    10805
SN2006ot CSP  mirnorm  Egrv51     0.09     0.24     0.54     0.99     1.26     1.41     1.60
SN2006ot CSP  mirnorm  Ekin51     1.18     1.27     1.37     1.87     2.98     3.54     3.89
SN2006ot CSP  mirnorm  MCO        0.00     0.01     0.02     0.08     0.16     0.22     0.31
SN2006ot CSP  mirnorm  MFe        0.00     0.01     0.02     0.04     0.14     0.28     0.47
SN2006ot CSP  mirnorm  MNi        0.34     0.38     0.41     0.47     0.53     0.58     0.64
SN2006ot CSP  mirnorm  MSi        0.88     1.06     1.24     1.66     2.26     2.57     2.74
SN2006ot CSP  mirnorm  Mej        1.79     1.87     1.96     2.27     2.85     3.13     3.30
SN2006ot CSP  mirnorm  Q          2.30     2.40     2.50     2.62     2.69     2.72     2.76
SN2006ot CSP  mirnorm  Rv        0.793    1.460    2.110    3.096    4.092    4.736    5.425
SN2006ot CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ot CSP  mirnorm  ebmv      0.000    0.002    0.005    0.017    0.036    0.050    0.066
SN2006ot CSP  mirnorm  lpc        7.03     7.14     7.42     8.49     9.53     9.66     9.69
SN2006ot CSP  mirnorm  muoff     -0.09    -0.06    -0.04     0.01     0.05     0.08     0.11
SN2006ot CSP  mirnorm  t0         54.4     56.3     58.2     61.7     65.9     69.2     73.6
SN2006ot CSP  mirnorm  trise      13.0     14.4     15.7     17.8     20.0     21.3     22.7
SN2006ot CSP  mirnorm  vsc        7647     7973     8283     9096    10279    10802    11095
SN2006ot CSP  runF     Egrv51     0.07     0.17     0.40     0.76     0.98     1.10     1.23
SN2006ot CSP  runF     Ekin51     1.22     1.29     1.38     1.66     2.51     2.99     3.36
SN2006ot CSP  runF     MCO        0.00     0.01     0.02     0.07     0.13     0.19     0.25
SN2006ot CSP  runF     MFe        0.00     0.01     0.02     0.04     0.16     0.29     0.48
SN2006ot CSP  runF     MNi        0.36     0.40     0.43     0.49     0.56     0.61     0.67
SN2006ot CSP  runF     MSi        0.68     0.84     0.99     1.27     1.71     2.00     2.29
SN2006ot CSP  runF     Mej        1.61     1.67     1.73     1.90     2.30     2.57     2.82
SN2006ot CSP  runF     Q          2.21     2.32     2.42     2.54     2.64     2.68     2.72
SN2006ot CSP  runF     Rv        0.868    1.517    2.165    3.140    4.136    4.786    5.472
SN2006ot CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2006ot CSP  runF     ebmv      0.000    0.002    0.006    0.020    0.040    0.054    0.069
SN2006ot CSP  runF     lpc        7.02     7.11     7.40     8.56     9.54     9.66     9.69
SN2006ot CSP  runF     muoff     -0.10    -0.07    -0.04     0.00     0.04     0.07     0.10
SN2006ot CSP  runF     t0         48.1     49.6     51.2     53.9     57.1     59.4     62.0
SN2006ot CSP  runF     trise      13.7     15.0     16.3     18.3     20.3     21.6     22.9
SN2006ot CSP  runF     vsc        8339     8578     8821     9401    10452    10921    11185
SN2007S  CSP  B17      Egrv51     0.05     0.13     0.29     0.53     0.71     0.82     0.94
SN2007S  CSP  B17      Ekin51     1.40     1.47     1.56     1.72     2.10     2.40     2.63
SN2007S  CSP  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2007S  CSP  B17      MFe        0.01     0.02     0.04     0.09     0.24     0.41     0.57
SN2007S  CSP  B17      MNi        0.64     0.75     0.85     1.03     1.24     1.38     1.51
SN2007S  CSP  B17      MSi        0.01     0.04     0.13     0.34     0.59     0.76     0.95
SN2007S  CSP  B17      Mej        1.38     1.43     1.48     1.58     1.71     1.82     1.93
SN2007S  CSP  B17      Q          1.75     1.77     1.83     1.98     2.15     2.26     2.37
SN2007S  CSP  B17      Rv        1.914    1.983    2.053    2.169    2.299    2.389    2.488
SN2007S  CSP  B17      alpha      0.91     0.95     0.99     1.02     1.05     1.07     1.10
SN2007S  CSP  B17      ebmv      0.444    0.456    0.468    0.483    0.494    0.498    0.500
SN2007S  CSP  B17      lpc        7.03     7.13     7.44     8.58     9.50     9.64     9.69
SN2007S  CSP  B17      muoff     -0.28    -0.20    -0.11     0.03     0.16     0.26     0.35
SN2007S  CSP  B17      t0         33.7     35.2     36.7     38.9     41.1     42.6     44.5
SN2007S  CSP  B17      trise      14.2     15.6     16.9     18.8     20.7     21.9     23.0
SN2007S  CSP  B17      vsc        9678     9883    10085    10489    11177    11581    11855
SN2007S  CSP  HK96     Egrv51     0.05     0.10     0.23     0.47     0.69     0.84     1.01
SN2007S  CSP  HK96     Ekin51     1.38     1.47     1.56     1.76     2.21     2.53     2.84
SN2007S  CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2007S  CSP  HK96     MFe        0.01     0.02     0.04     0.08     0.19     0.38     0.56
SN2007S  CSP  HK96     MNi        0.56     0.65     0.76     0.97     1.20     1.34     1.47
SN2007S  CSP  HK96     MSi        0.01     0.04     0.12     0.42     0.85     1.17     1.48
SN2007S  CSP  HK96     Mej        1.32     1.39     1.46     1.60     1.82     2.04     2.29
SN2007S  CSP  HK96     Q          1.75     1.77     1.83     2.03     2.31     2.44     2.54
SN2007S  CSP  HK96     Rv        1.908    1.980    2.052    2.168    2.297    2.389    2.492
SN2007S  CSP  HK96     alpha      0.72     0.79     0.88     1.03     1.24     1.37     1.49
SN2007S  CSP  HK96     ebmv      0.443    0.456    0.467    0.483    0.494    0.498    0.500
SN2007S  CSP  HK96     lpc        7.02     7.09     7.30     8.18     9.41     9.62     9.68
SN2007S  CSP  HK96     muoff     -0.26    -0.17    -0.08     0.05     0.18     0.27     0.36
SN2007S  CSP  HK96     t0         31.3     33.0     35.1     39.4     45.2     48.9     52.3
SN2007S  CSP  HK96     trise      14.0     15.4     16.6     18.4     20.3     21.5     22.7
SN2007S  CSP  HK96     vsc        9250     9622     9998    10603    11291    11688    12011
SN2007S  CSP  mir91bg  Egrv51     0.06     0.15     0.35     0.73     0.99     1.15     1.32
SN2007S  CSP  mir91bg  Ekin51     1.36     1.45     1.55     1.79     2.49     2.87     3.16
SN2007S  CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.13     0.18     0.23
SN2007S  CSP  mir91bg  MFe        0.01     0.02     0.04     0.08     0.27     0.48     0.75
SN2007S  CSP  mir91bg  MNi        0.59     0.67     0.76     0.91     1.08     1.20     1.33
SN2007S  CSP  mir91bg  MSi        0.10     0.27     0.45     0.76     1.10     1.34     1.57
SN2007S  CSP  mir91bg  Mej        1.60     1.66     1.73     1.87     2.12     2.29     2.45
SN2007S  CSP  mir91bg  Q          1.80     1.91     2.03     2.22     2.37     2.45     2.53
SN2007S  CSP  mir91bg  Rv        1.911    1.978    2.049    2.168    2.301    2.393    2.493
SN2007S  CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007S  CSP  mir91bg  ebmv      0.443    0.455    0.466    0.482    0.494    0.498    0.500
SN2007S  CSP  mir91bg  lpc        7.02     7.11     7.38     8.62     9.53     9.65     9.69
SN2007S  CSP  mir91bg  muoff     -0.12    -0.04     0.04     0.17     0.29     0.38     0.47
SN2007S  CSP  mir91bg  t0         42.2     43.6     44.9     47.1     49.6     51.5     53.9
SN2007S  CSP  mir91bg  trise      14.0     15.6     17.0     19.1     21.2     22.4     23.4
SN2007S  CSP  mir91bg  vsc        8915     9139     9363     9870    10851    11286    11542
SN2007S  CSP  mirnorm  Egrv51     0.05     0.14     0.31     0.60     0.81     0.95     1.09
SN2007S  CSP  mirnorm  Ekin51     1.37     1.45     1.53     1.71     2.18     2.51     2.75
SN2007S  CSP  mirnorm  MCO        0.00     0.01     0.02     0.06     0.11     0.15     0.20
SN2007S  CSP  mirnorm  MFe        0.01     0.02     0.04     0.09     0.27     0.46     0.69
SN2007S  CSP  mirnorm  MNi        0.60     0.69     0.77     0.92     1.09     1.21     1.35
SN2007S  CSP  mirnorm  MSi        0.04     0.15     0.30     0.55     0.81     0.99     1.18
SN2007S  CSP  mirnorm  Mej        1.45     1.51     1.57     1.68     1.83     1.96     2.08
SN2007S  CSP  mirnorm  Q          1.78     1.84     1.95     2.11     2.28     2.36     2.45
SN2007S  CSP  mirnorm  Rv        1.911    1.979    2.050    2.168    2.302    2.394    2.493
SN2007S  CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007S  CSP  mirnorm  ebmv      0.443    0.455    0.466    0.482    0.494    0.498    0.500
SN2007S  CSP  mirnorm  lpc        7.03     7.13     7.42     8.69     9.54     9.65     9.69
SN2007S  CSP  mirnorm  muoff     -0.09    -0.01     0.06     0.19     0.31     0.40     0.48
SN2007S  CSP  mirnorm  t0         37.9     39.1     40.4     42.3     44.4     46.0     48.0
SN2007S  CSP  mirnorm  trise      14.7     16.2     17.5     19.6     21.5     22.7     23.6
SN2007S  CSP  mirnorm  vsc        9368     9570     9769    10166    10962    11389    11650
SN2007S  CSP  runF     Egrv51     0.05     0.12     0.28     0.52     0.69     0.79     0.90
SN2007S  CSP  runF     Ekin51     1.41     1.48     1.56     1.71     2.09     2.37     2.60
SN2007S  CSP  runF     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2007S  CSP  runF     MFe        0.01     0.02     0.04     0.09     0.24     0.40     0.57
SN2007S  CSP  runF     MNi        0.67     0.76     0.86     1.02     1.21     1.33     1.46
SN2007S  CSP  runF     MSi        0.01     0.05     0.15     0.34     0.56     0.71     0.88
SN2007S  CSP  runF     Mej        1.38     1.42     1.48     1.57     1.69     1.80     1.90
SN2007S  CSP  runF     Q          1.75     1.78     1.84     1.98     2.13     2.24     2.33
SN2007S  CSP  runF     Rv        1.909    1.981    2.051    2.165    2.296    2.387    2.488
SN2007S  CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007S  CSP  runF     ebmv      0.445    0.457    0.468    0.483    0.494    0.498    0.500
SN2007S  CSP  runF     lpc        7.02     7.12     7.42     8.57     9.49     9.64     9.69
SN2007S  CSP  runF     muoff     -0.27    -0.18    -0.09     0.04     0.18     0.27     0.36
SN2007S  CSP  runF     t0         34.6     35.7     36.8     38.5     40.3     41.6     43.0
SN2007S  CSP  runF     trise      14.2     15.5     16.8     18.7     20.5     21.7     22.9
SN2007S  CSP  runF     vsc        9783     9971    10152    10512    11187    11582    11840
SN2007ai CSP  B17      Egrv51     0.05     0.12     0.26     0.51     0.69     0.80     0.93
SN2007ai CSP  B17      Ekin51     1.46     1.54     1.62     1.79     2.20     2.46     2.65
SN2007ai CSP  B17      MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2007ai CSP  B17      MFe        0.01     0.03     0.05     0.09     0.21     0.36     0.54
SN2007ai CSP  B17      MNi        0.81     0.90     1.00     1.16     1.33     1.43     1.54
SN2007ai CSP  B17      MSi        0.00     0.02     0.07     0.23     0.46     0.63     0.81
SN2007ai CSP  B17      Mej        1.42     1.46     1.51     1.60     1.72     1.82     1.91
SN2007ai CSP  B17      Q          1.74     1.76     1.79     1.90     2.05     2.15     2.26
SN2007ai CSP  B17      Rv        2.641    2.954    3.248    3.695    4.140    4.442    4.760
SN2007ai CSP  B17      alpha      0.90     0.95     0.98     1.02     1.05     1.07     1.09
SN2007ai CSP  B17      ebmv      0.188    0.199    0.210    0.226    0.242    0.253    0.264
SN2007ai CSP  B17      lpc        7.02     7.11     7.37     8.36     9.42     9.61     9.68
SN2007ai CSP  B17      muoff     -0.16    -0.11    -0.07     0.00     0.07     0.12     0.16
SN2007ai CSP  B17      t0         33.3     34.4     35.7     37.7     39.9     41.4     43.2
SN2007ai CSP  B17      trise      14.0     15.4     16.6     18.5     20.3     21.5     22.6
SN2007ai CSP  B17      vsc        9784     9996    10215    10674    11368    11731    12003
SN2007ai CSP  HK96     Egrv51     0.04     0.09     0.21     0.47     0.70     0.87     1.05
SN2007ai CSP  HK96     Ekin51     1.44     1.53     1.62     1.87     2.34     2.62     2.91
SN2007ai CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.11     0.15     0.20
SN2007ai CSP  HK96     MFe        0.01     0.02     0.04     0.08     0.18     0.37     0.59
SN2007ai CSP  HK96     MNi        0.66     0.75     0.86     1.07     1.28     1.40     1.51
SN2007ai CSP  HK96     MSi        0.01     0.03     0.10     0.37     0.81     1.13     1.45
SN2007ai CSP  HK96     Mej        1.40     1.45     1.52     1.65     1.87     2.07     2.31
SN2007ai CSP  HK96     Q          1.74     1.76     1.81     1.98     2.26     2.39     2.49
SN2007ai CSP  HK96     Rv        2.623    2.931    3.230    3.682    4.143    4.440    4.745
SN2007ai CSP  HK96     alpha      0.76     0.83     0.91     1.06     1.27     1.41     1.54
SN2007ai CSP  HK96     ebmv      0.188    0.199    0.209    0.226    0.242    0.253    0.264
SN2007ai CSP  HK96     lpc        7.01     7.07     7.24     8.01     9.35     9.60     9.68
SN2007ai CSP  HK96     muoff     -0.15    -0.11    -0.06     0.01     0.08     0.12     0.17
SN2007ai CSP  HK96     t0         32.2     33.6     35.4     39.2     44.8     48.4     51.9
SN2007ai CSP  HK96     trise      13.7     15.0     16.2     18.1     20.0     21.2     22.5
SN2007ai CSP  HK96     vsc        9314     9695    10083    10714    11404    11770    12062
SN2007ai CSP  mir91bg  Egrv51     0.06     0.16     0.39     0.81     1.11     1.27     1.43
SN2007ai CSP  mir91bg  Ekin51     1.46     1.55     1.66     1.93     2.67     3.08     3.36
SN2007ai CSP  mir91bg  MCO        0.00     0.01     0.02     0.06     0.13     0.18     0.24
SN2007ai CSP  mir91bg  MFe        0.01     0.03     0.05     0.11     0.32     0.53     0.75
SN2007ai CSP  mir91bg  MNi        0.82     0.91     1.01     1.17     1.34     1.46     1.58
SN2007ai CSP  mir91bg  MSi        0.03     0.11     0.27     0.58     0.93     1.16     1.40
SN2007ai CSP  mir91bg  Mej        1.71     1.77     1.84     1.98     2.22     2.39     2.53
SN2007ai CSP  mir91bg  Q          1.76     1.81     1.90     2.07     2.24     2.33     2.41
SN2007ai CSP  mir91bg  Rv        2.659    2.966    3.261    3.714    4.170    4.473    4.793
SN2007ai CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007ai CSP  mir91bg  ebmv      0.187    0.198    0.209    0.226    0.242    0.252    0.263
SN2007ai CSP  mir91bg  lpc        7.02     7.12     7.40     8.59     9.52     9.65     9.69
SN2007ai CSP  mir91bg  muoff     -0.15    -0.10    -0.06     0.01     0.08     0.12     0.17
SN2007ai CSP  mir91bg  t0         41.8     43.1     44.3     46.5     48.9     50.6     52.7
SN2007ai CSP  mir91bg  trise      14.0     15.4     16.7     18.7     20.7     22.0     23.1
SN2007ai CSP  mir91bg  vsc        8967     9180     9406     9980    10975    11419    11687
SN2007ai CSP  mirnorm  Egrv51     0.05     0.14     0.32     0.66     0.91     1.04     1.17
SN2007ai CSP  mirnorm  Ekin51     1.47     1.56     1.65     1.88     2.45     2.77     3.00
SN2007ai CSP  mirnorm  MCO        0.00     0.01     0.02     0.06     0.12     0.16     0.21
SN2007ai CSP  mirnorm  MFe        0.01     0.03     0.05     0.10     0.27     0.44     0.63
SN2007ai CSP  mirnorm  MNi        0.83     0.92     1.02     1.17     1.34     1.45     1.58
SN2007ai CSP  mirnorm  MSi        0.01     0.06     0.17     0.41     0.69     0.88     1.08
SN2007ai CSP  mirnorm  Mej        1.58     1.63     1.69     1.80     1.98     2.10     2.22
SN2007ai CSP  mirnorm  Q          1.75     1.78     1.84     1.99     2.15     2.25     2.33
SN2007ai CSP  mirnorm  Rv        2.635    2.946    3.242    3.698    4.156    4.450    4.757
SN2007ai CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007ai CSP  mirnorm  ebmv      0.188    0.199    0.210    0.226    0.242    0.253    0.264
SN2007ai CSP  mirnorm  lpc        7.02     7.11     7.38     8.48     9.47     9.63     9.69
SN2007ai CSP  mirnorm  muoff     -0.14    -0.10    -0.05     0.01     0.08     0.13     0.17
SN2007ai CSP  mirnorm  t0         38.0     39.2     40.3     42.3     44.3     45.9     47.6
SN2007ai CSP  mirnorm  trise      14.2     15.5     16.8     18.8     20.7     21.9     23.1
SN2007ai CSP  mirnorm  vsc        9377     9581     9794    10305    11149    11549    11800
SN2007ai CSP  runF     Egrv51     0.05     0.11     0.25     0.50     0.69     0.80     0.91
SN2007ai CSP  runF     Ekin51     1.46     1.54     1.62     1.79     2.20     2.45     2.64
SN2007ai CSP  runF     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2007ai CSP  runF     MFe        0.01     0.03     0.05     0.09     0.22     0.37     0.53
SN2007ai CSP  runF     MNi        0.82     0.91     1.00     1.15     1.31     1.41     1.52
SN2007ai CSP  runF     MSi        0.01     0.03     0.08     0.24     0.45     0.60     0.76
SN2007ai CSP  runF     Mej        1.42     1.46     1.51     1.59     1.72     1.81     1.89
SN2007ai CSP  runF     Q          1.74     1.76     1.80     1.91     2.04     2.13     2.23
SN2007ai CSP  runF     Rv        2.626    2.931    3.226    3.683    4.142    4.438    4.746
SN2007ai CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007ai CSP  runF     ebmv      0.188    0.199    0.210    0.226    0.242    0.253    0.264
SN2007ai CSP  runF     lpc        7.02     7.10     7.34     8.34     9.43     9.61     9.68
SN2007ai CSP  runF     muoff     -0.15    -0.11    -0.06     0.01     0.07     0.12     0.16
SN2007ai CSP  runF     t0         33.8     34.8     35.9     37.6     39.5     40.8     42.3
SN2007ai CSP  runF     trise      13.8     15.1     16.4     18.3     20.1     21.2     22.4
SN2007ai CSP  runF     vsc        9849    10044    10247    10673    11380    11737    11983
SN2007as CSP  B17      Egrv51     0.03     0.04     0.07     0.14     0.20     0.24     0.27
SN2007as CSP  B17      Ekin51     1.20     1.26     1.32     1.43     1.57     1.67     1.77
SN2007as CSP  B17      MCO        0.00     0.00     0.01     0.04     0.07     0.10     0.13
SN2007as CSP  B17      MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.09
SN2007as CSP  B17      MNi        0.36     0.41     0.48     0.59     0.74     0.86     0.97
SN2007as CSP  B17      MSi        0.04     0.15     0.29     0.47     0.63     0.75     0.87
SN2007as CSP  B17      Mej        0.99     1.04     1.08     1.14     1.22     1.28     1.35
SN2007as CSP  B17      Q          1.78     1.90     2.04     2.22     2.37     2.45     2.53
SN2007as CSP  B17      Rv        1.525    1.909    2.278    2.843    3.409    3.788    4.173
SN2007as CSP  B17      alpha      0.93     0.97     1.00     1.03     1.07     1.09     1.12
SN2007as CSP  B17      ebmv      0.067    0.075    0.084    0.096    0.109    0.117    0.126
SN2007as CSP  B17      lpc        7.01     7.03     7.10     7.34     7.64     7.81     7.98
SN2007as CSP  B17      muoff     -0.29    -0.21    -0.13    -0.00     0.12     0.20     0.28
SN2007as CSP  B17      t0         26.8     28.7     30.5     32.8     35.0     36.7     38.5
SN2007as CSP  B17      trise      12.8     14.2     15.6     17.6     19.7     21.0     22.1
SN2007as CSP  B17      vsc       10463    10684    10887    11213    11540    11742    11967
SN2007as CSP  HK96     Egrv51     0.03     0.04     0.08     0.17     0.29     0.38     0.55
SN2007as CSP  HK96     Ekin51     1.21     1.27     1.34     1.45     1.65     1.82     2.02
SN2007as CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2007as CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.21
SN2007as CSP  HK96     MNi        0.31     0.35     0.41     0.51     0.71     0.84     0.93
SN2007as CSP  HK96     MSi        0.02     0.11     0.29     0.64     0.88     1.03     1.21
SN2007as CSP  HK96     Mej        0.93     1.00     1.08     1.23     1.40     1.51     1.65
SN2007as CSP  HK96     Q          1.77     1.85     2.04     2.35     2.50     2.58     2.64
SN2007as CSP  HK96     Rv        1.505    1.902    2.276    2.852    3.417    3.789    4.184
SN2007as CSP  HK96     alpha      0.73     0.82     0.94     1.18     1.37     1.47     1.57
SN2007as CSP  HK96     ebmv      0.067    0.076    0.084    0.096    0.109    0.117    0.126
SN2007as CSP  HK96     lpc        7.01     7.03     7.12     7.41     7.88     8.35     9.55
SN2007as CSP  HK96     muoff     -0.29    -0.21    -0.13    -0.01     0.11     0.19     0.28
SN2007as CSP  HK96     t0         25.3     27.0     30.0     36.1     40.6     43.0     45.4
SN2007as CSP  HK96     trise      12.9     14.3     15.6     17.5     19.4     20.6     21.8
SN2007as CSP  HK96     vsc        9807    10115    10448    10986    11514    11838    12098
SN2007as CSP  mir91bg  Egrv51     0.03     0.06     0.14     0.27     0.38     0.54     0.62
SN2007as CSP  mir91bg  Ekin51     1.26     1.33     1.39     1.52     1.76     1.92     2.06
SN2007as CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2007as CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.06     0.26     0.46
SN2007as CSP  mir91bg  MNi        0.36     0.40     0.46     0.55     0.66     0.74     0.83
SN2007as CSP  mir91bg  MSi        0.24     0.41     0.54     0.70     0.86     0.98     1.11
SN2007as CSP  mir91bg  Mej        1.19     1.23     1.27     1.35     1.45     1.52     1.60
SN2007as CSP  mir91bg  Q          1.92     2.09     2.22     2.36     2.46     2.53     2.58
SN2007as CSP  mir91bg  Rv        1.433    1.837    2.227    2.806    3.383    3.752    4.140
SN2007as CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007as CSP  mir91bg  ebmv      0.067    0.075    0.084    0.096    0.109    0.118    0.127
SN2007as CSP  mir91bg  lpc        7.01     7.06     7.20     7.72     8.41     9.54     9.68
SN2007as CSP  mir91bg  muoff     -0.12    -0.05     0.02     0.13     0.24     0.31     0.39
SN2007as CSP  mir91bg  t0         34.2     35.4     36.6     38.4     40.4     41.9     43.7
SN2007as CSP  mir91bg  trise      13.4     14.9     16.3     18.4     20.5     21.8     23.1
SN2007as CSP  mir91bg  vsc        9875    10096    10306    10663    11134    11379    11569
SN2007as CSP  mirnorm  Egrv51     0.03     0.04     0.08     0.17     0.24     0.27     0.30
SN2007as CSP  mirnorm  Ekin51     1.22     1.28     1.34     1.45     1.61     1.72     1.81
SN2007as CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2007as CSP  mirnorm  MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.08
SN2007as CSP  mirnorm  MNi        0.37     0.42     0.47     0.57     0.69     0.78     0.89
SN2007as CSP  mirnorm  MSi        0.17     0.29     0.39     0.54     0.68     0.78     0.88
SN2007as CSP  mirnorm  Mej        1.05     1.09     1.13     1.19     1.26     1.31     1.38
SN2007as CSP  mirnorm  Q          1.92     2.02     2.13     2.27     2.39     2.46     2.52
SN2007as CSP  mirnorm  Rv        1.431    1.836    2.217    2.789    3.359    3.733    4.120
SN2007as CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007as CSP  mirnorm  ebmv      0.067    0.076    0.084    0.097    0.109    0.118    0.126
SN2007as CSP  mirnorm  lpc        7.01     7.04     7.13     7.42     7.77     7.95     8.12
SN2007as CSP  mirnorm  muoff     -0.11    -0.04     0.03     0.14     0.25     0.32     0.39
SN2007as CSP  mirnorm  t0         29.8     31.2     32.4     34.3     36.1     37.4     38.8
SN2007as CSP  mirnorm  trise      14.1     15.6     16.9     19.0     21.0     22.2     23.3
SN2007as CSP  mirnorm  vsc       10379    10570    10758    11061    11398    11593    11780
SN2007as CSP  runF     Egrv51     0.03     0.04     0.06     0.13     0.19     0.22     0.25
SN2007as CSP  runF     Ekin51     1.20     1.26     1.32     1.42     1.55     1.65     1.74
SN2007as CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2007as CSP  runF     MFe        0.00     0.01     0.02     0.03     0.06     0.07     0.09
SN2007as CSP  runF     MNi        0.40     0.45     0.51     0.62     0.75     0.84     0.95
SN2007as CSP  runF     MSi        0.07     0.17     0.28     0.42     0.56     0.65     0.74
SN2007as CSP  runF     Mej        0.99     1.03     1.06     1.12     1.18     1.23     1.28
SN2007as CSP  runF     Q          1.82     1.92     2.02     2.18     2.31     2.38     2.45
SN2007as CSP  runF     Rv        1.519    1.916    2.286    2.844    3.407    3.778    4.165
SN2007as CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007as CSP  runF     ebmv      0.067    0.076    0.084    0.097    0.109    0.117    0.126
SN2007as CSP  runF     lpc        7.01     7.03     7.10     7.33     7.60     7.75     7.90
SN2007as CSP  runF     muoff     -0.29    -0.20    -0.13    -0.01     0.12     0.20     0.28
SN2007as CSP  runF     t0         27.6     28.9     30.2     32.0     33.7     34.9     36.1
SN2007as CSP  runF     trise      13.1     14.4     15.7     17.7     19.6     20.9     22.1
SN2007as CSP  runF     vsc       10634    10811    10989    11275    11574    11755    11942
SN2007ba CSP  B17      Egrv51     0.03     0.04     0.07     0.14     0.22     0.27     0.35
SN2007ba CSP  B17      Ekin51     1.16     1.22     1.28     1.38     1.55     1.68     1.83
SN2007ba CSP  B17      MCO        0.00     0.00     0.01     0.04     0.07     0.10     0.14
SN2007ba CSP  B17      MFe        0.00     0.01     0.01     0.03     0.04     0.05     0.07
SN2007ba CSP  B17      MNi        0.30     0.34     0.38     0.45     0.54     0.61     0.69
SN2007ba CSP  B17      MSi        0.24     0.37     0.47     0.63     0.80     0.93     1.08
SN2007ba CSP  B17      Mej        0.96     1.01     1.07     1.16     1.27     1.36     1.48
SN2007ba CSP  B17      Q          2.02     2.16     2.26     2.38     2.49     2.56     2.63
SN2007ba CSP  B17      Rv        0.947    1.171    1.384    1.710    2.032    2.244    2.465
SN2007ba CSP  B17      alpha      0.97     1.00     1.02     1.06     1.09     1.12     1.15
SN2007ba CSP  B17      ebmv      0.183    0.196    0.209    0.228    0.247    0.259    0.272
SN2007ba CSP  B17      lpc        7.01     7.03     7.10     7.35     7.68     7.92     8.29
SN2007ba CSP  B17      muoff     -0.13    -0.09    -0.05     0.00     0.06     0.10     0.14
SN2007ba CSP  B17      t0         28.4     30.5     32.2     34.9     37.8     40.1     42.7
SN2007ba CSP  B17      trise      11.5     12.9     14.2     16.3     18.3     19.7     21.2
SN2007ba CSP  B17      vsc       10104    10396    10641    11005    11341    11525    11712
SN2007ba CSP  HK96     Egrv51     0.03     0.04     0.07     0.17     0.29     0.39     0.56
SN2007ba CSP  HK96     Ekin51     1.17     1.23     1.29     1.40     1.63     1.83     2.06
SN2007ba CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2007ba CSP  HK96     MFe        0.00     0.01     0.01     0.02     0.04     0.06     0.18
SN2007ba CSP  HK96     MNi        0.27     0.30     0.34     0.41     0.55     0.69     0.81
SN2007ba CSP  HK96     MSi        0.05     0.21     0.44     0.75     0.97     1.14     1.35
SN2007ba CSP  HK96     Mej        0.89     0.96     1.06     1.23     1.41     1.54     1.73
SN2007ba CSP  HK96     Q          1.80     1.97     2.22     2.46     2.58     2.63     2.68
SN2007ba CSP  HK96     Rv        0.973    1.195    1.406    1.726    2.042    2.249    2.472
SN2007ba CSP  HK96     alpha      0.68     0.80     0.96     1.18     1.34     1.44     1.55
SN2007ba CSP  HK96     ebmv      0.183    0.196    0.209    0.228    0.247    0.259    0.272
SN2007ba CSP  HK96     lpc        7.01     7.03     7.11     7.39     7.89     8.36     9.57
SN2007ba CSP  HK96     muoff     -0.13    -0.09    -0.05     0.00     0.06     0.10     0.13
SN2007ba CSP  HK96     t0         24.7     27.4     31.5     37.4     41.8     44.5     47.4
SN2007ba CSP  HK96     trise      11.9     13.3     14.6     16.6     18.5     19.8     21.2
SN2007ba CSP  HK96     vsc        9640     9991    10330    10852    11360    11721    12042
SN2007ba CSP  mir91bg  Egrv51     0.04     0.07     0.14     0.28     0.45     0.57     0.65
SN2007ba CSP  mir91bg  Ekin51     1.24     1.30     1.36     1.48     1.74     1.93     2.12
SN2007ba CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2007ba CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.06     0.25     0.44
SN2007ba CSP  mir91bg  MNi        0.33     0.37     0.41     0.48     0.55     0.61     0.67
SN2007ba CSP  mir91bg  MSi        0.39     0.53     0.63     0.79     0.95     1.09     1.26
SN2007ba CSP  mir91bg  Mej        1.15     1.21     1.27     1.37     1.48     1.59     1.73
SN2007ba CSP  mir91bg  Q          2.06     2.22     2.32     2.43     2.52     2.57     2.63
SN2007ba CSP  mir91bg  Rv        0.971    1.192    1.403    1.728    2.053    2.261    2.479
SN2007ba CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007ba CSP  mir91bg  ebmv      0.184    0.196    0.209    0.227    0.246    0.259    0.272
SN2007ba CSP  mir91bg  lpc        7.01     7.07     7.21     7.76     8.76     9.60     9.68
SN2007ba CSP  mir91bg  muoff     -0.12    -0.09    -0.05     0.01     0.06     0.10     0.14
SN2007ba CSP  mir91bg  t0         34.0     35.7     37.3     39.9     42.8     44.6     46.8
SN2007ba CSP  mir91bg  trise      11.6     12.9     14.2     16.3     18.4     19.8     21.1
SN2007ba CSP  mir91bg  vsc        9553     9798    10060    10534    11031    11285    11475
SN2007ba CSP  mirnorm  Egrv51     0.03     0.04     0.08     0.17     0.26     0.31     0.39
SN2007ba CSP  mirnorm  Ekin51     1.19     1.26     1.32     1.42     1.60     1.73     1.87
SN2007ba CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2007ba CSP  mirnorm  MFe        0.00     0.01     0.01     0.03     0.04     0.05     0.07
SN2007ba CSP  mirnorm  MNi        0.33     0.37     0.41     0.48     0.56     0.62     0.69
SN2007ba CSP  mirnorm  MSi        0.32     0.42     0.52     0.65     0.80     0.91     1.03
SN2007ba CSP  mirnorm  Mej        1.02     1.08     1.13     1.21     1.31     1.40     1.49
SN2007ba CSP  mirnorm  Q          2.09     2.19     2.27     2.38     2.47     2.53     2.58
SN2007ba CSP  mirnorm  Rv        0.957    1.178    1.390    1.716    2.041    2.254    2.480
SN2007ba CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007ba CSP  mirnorm  ebmv      0.183    0.196    0.209    0.228    0.247    0.259    0.272
SN2007ba CSP  mirnorm  lpc        7.01     7.04     7.13     7.43     7.82     8.09     8.51
SN2007ba CSP  mirnorm  muoff     -0.12    -0.08    -0.05     0.01     0.06     0.10     0.14
SN2007ba CSP  mirnorm  t0         30.5     32.1     33.6     35.9     38.4     40.1     42.2
SN2007ba CSP  mirnorm  trise      11.7     13.0     14.4     16.4     18.5     19.8     21.2
SN2007ba CSP  mirnorm  vsc       10080    10336    10563    10917    11275    11460    11625
SN2007ba CSP  runF     Egrv51     0.03     0.04     0.06     0.13     0.19     0.23     0.27
SN2007ba CSP  runF     Ekin51     1.15     1.21     1.27     1.37     1.50     1.61     1.71
SN2007ba CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2007ba CSP  runF     MFe        0.00     0.01     0.01     0.03     0.04     0.05     0.07
SN2007ba CSP  runF     MNi        0.34     0.38     0.42     0.49     0.57     0.63     0.71
SN2007ba CSP  runF     MSi        0.23     0.33     0.42     0.55     0.69     0.78     0.89
SN2007ba CSP  runF     Mej        0.95     0.99     1.04     1.11     1.20     1.26     1.35
SN2007ba CSP  runF     Q          2.00     2.11     2.21     2.33     2.42     2.49     2.55
SN2007ba CSP  runF     Rv        0.963    1.185    1.396    1.714    2.039    2.248    2.467
SN2007ba CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007ba CSP  runF     ebmv      0.184    0.196    0.209    0.228    0.246    0.259    0.272
SN2007ba CSP  runF     lpc        7.01     7.03     7.09     7.31     7.58     7.76     7.97
SN2007ba CSP  runF     muoff     -0.13    -0.09    -0.05     0.00     0.06     0.10     0.14
SN2007ba CSP  runF     t0         28.1     29.7     31.2     33.4     35.7     37.2     39.0
SN2007ba CSP  runF     trise      11.7     13.1     14.4     16.5     18.6     19.9     21.3
SN2007ba CSP  runF     vsc       10393    10606    10808    11123    11427    11593    11758
SN2007bd CSP  B17      Egrv51     0.03     0.03     0.06     0.12     0.18     0.23     0.28
SN2007bd CSP  B17      Ekin51     1.19     1.25     1.31     1.41     1.53     1.63     1.74
SN2007bd CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2007bd CSP  B17      MFe        0.00     0.01     0.02     0.04     0.05     0.07     0.09
SN2007bd CSP  B17      MNi        0.41     0.46     0.52     0.62     0.74     0.85     0.93
SN2007bd CSP  B17      MSi        0.02     0.10     0.23     0.40     0.56     0.68     0.81
SN2007bd CSP  B17      Mej        0.93     0.98     1.03     1.10     1.19     1.25     1.35
SN2007bd CSP  B17      Q          1.77     1.84     1.98     2.16     2.31     2.39     2.47
SN2007bd CSP  B17      Rv        0.286    0.727    1.230    2.027    2.828    3.361    3.920
SN2007bd CSP  B17      alpha      0.92     0.97     1.00     1.03     1.06     1.08     1.11
SN2007bd CSP  B17      ebmv      0.016    0.026    0.036    0.052    0.067    0.077    0.088
SN2007bd CSP  B17      lpc        7.01     7.03     7.09     7.30     7.56     7.74     7.97
SN2007bd CSP  B17      muoff     -0.17    -0.12    -0.08    -0.01     0.06     0.11     0.16
SN2007bd CSP  B17      t0         25.4     26.9     28.8     31.5     34.1     35.9     38.2
SN2007bd CSP  B17      trise      12.4     13.8     15.1     17.3     19.4     20.6     21.8
SN2007bd CSP  B17      vsc       10509    10769    10991    11329    11657    11865    12072
SN2007bd CSP  HK96     Egrv51     0.03     0.04     0.07     0.14     0.25     0.33     0.53
SN2007bd CSP  HK96     Ekin51     1.20     1.26     1.32     1.42     1.60     1.77     1.97
SN2007bd CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2007bd CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.14
SN2007bd CSP  HK96     MNi        0.34     0.38     0.43     0.54     0.72     0.83     0.91
SN2007bd CSP  HK96     MSi        0.02     0.09     0.24     0.55     0.81     0.97     1.15
SN2007bd CSP  HK96     Mej        0.91     0.97     1.03     1.17     1.34     1.46     1.60
SN2007bd CSP  HK96     Q          1.76     1.83     2.00     2.30     2.46     2.54     2.61
SN2007bd CSP  HK96     Rv        0.280    0.714    1.215    2.015    2.818    3.349    3.903
SN2007bd CSP  HK96     alpha      0.72     0.81     0.93     1.16     1.35     1.46     1.57
SN2007bd CSP  HK96     ebmv      0.016    0.026    0.036    0.052    0.067    0.077    0.088
SN2007bd CSP  HK96     lpc        7.01     7.03     7.10     7.34     7.74     8.11     9.43
SN2007bd CSP  HK96     muoff     -0.17    -0.12    -0.07    -0.01     0.06     0.11     0.16
SN2007bd CSP  HK96     t0         24.8     26.3     28.9     34.3     39.0     41.7     44.3
SN2007bd CSP  HK96     trise      12.5     13.8     15.1     17.0     18.9     20.1     21.4
SN2007bd CSP  HK96     vsc        9947    10278    10611    11123    11606    11900    12123
SN2007bd CSP  mir91bg  Egrv51     0.03     0.06     0.14     0.28     0.44     0.58     0.66
SN2007bd CSP  mir91bg  Ekin51     1.28     1.35     1.41     1.53     1.76     1.93     2.09
SN2007bd CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2007bd CSP  mir91bg  MFe        0.00     0.01     0.02     0.04     0.08     0.34     0.52
SN2007bd CSP  mir91bg  MNi        0.44     0.48     0.53     0.62     0.72     0.79     0.88
SN2007bd CSP  mir91bg  MSi        0.16     0.32     0.45     0.61     0.78     0.89     1.03
SN2007bd CSP  mir91bg  Mej        1.14     1.20     1.26     1.35     1.45     1.53     1.64
SN2007bd CSP  mir91bg  Q          1.87     2.01     2.14     2.28     2.38     2.44     2.51
SN2007bd CSP  mir91bg  Rv        0.294    0.745    1.249    2.052    2.855    3.366    3.904
SN2007bd CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007bd CSP  mir91bg  ebmv      0.016    0.026    0.036    0.052    0.067    0.077    0.087
SN2007bd CSP  mir91bg  lpc        7.01     7.06     7.22     7.77     8.75     9.60     9.68
SN2007bd CSP  mir91bg  muoff     -0.17    -0.12    -0.08    -0.01     0.06     0.11     0.16
SN2007bd CSP  mir91bg  t0         32.0     33.7     35.3     37.6     40.1     41.8     43.8
SN2007bd CSP  mir91bg  trise      12.3     13.7     15.0     17.1     19.1     20.5     21.8
SN2007bd CSP  mir91bg  vsc        9814    10058    10304    10722    11205    11464    11660
SN2007bd CSP  mirnorm  Egrv51     0.03     0.04     0.08     0.17     0.25     0.31     0.53
SN2007bd CSP  mirnorm  Ekin51     1.23     1.30     1.36     1.47     1.64     1.76     1.87
SN2007bd CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2007bd CSP  mirnorm  MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.23
SN2007bd CSP  mirnorm  MNi        0.44     0.48     0.53     0.62     0.73     0.80     0.89
SN2007bd CSP  mirnorm  MSi        0.12     0.24     0.35     0.49     0.64     0.74     0.85
SN2007bd CSP  mirnorm  Mej        1.03     1.08     1.13     1.20     1.29     1.37     1.45
SN2007bd CSP  mirnorm  Q          1.86     1.98     2.08     2.22     2.33     2.40     2.46
SN2007bd CSP  mirnorm  Rv        0.292    0.735    1.243    2.028    2.810    3.340    3.900
SN2007bd CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007bd CSP  mirnorm  ebmv      0.016    0.026    0.037    0.052    0.067    0.077    0.088
SN2007bd CSP  mirnorm  lpc        7.01     7.04     7.13     7.44     7.82     8.09     9.47
SN2007bd CSP  mirnorm  muoff     -0.17    -0.12    -0.07    -0.00     0.07     0.11     0.16
SN2007bd CSP  mirnorm  t0         28.6     30.2     31.8     33.9     36.2     37.8     39.7
SN2007bd CSP  mirnorm  trise      12.4     13.8     15.1     17.1     19.2     20.4     21.8
SN2007bd CSP  mirnorm  vsc       10313    10547    10763    11109    11462    11652    11833
SN2007bd CSP  runF     Egrv51     0.02     0.03     0.06     0.12     0.17     0.21     0.25
SN2007bd CSP  runF     Ekin51     1.19     1.25     1.30     1.40     1.52     1.60     1.70
SN2007bd CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2007bd CSP  runF     MFe        0.00     0.01     0.02     0.04     0.06     0.07     0.09
SN2007bd CSP  runF     MNi        0.44     0.49     0.54     0.63     0.74     0.82     0.90
SN2007bd CSP  runF     MSi        0.05     0.13     0.23     0.38     0.51     0.61     0.71
SN2007bd CSP  runF     Mej        0.93     0.98     1.02     1.09     1.16     1.21     1.28
SN2007bd CSP  runF     Q          1.80     1.89     1.99     2.14     2.27     2.34     2.41
SN2007bd CSP  runF     Rv        0.271    0.720    1.221    2.027    2.838    3.364    3.910
SN2007bd CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007bd CSP  runF     ebmv      0.016    0.026    0.036    0.052    0.067    0.077    0.087
SN2007bd CSP  runF     lpc        7.01     7.03     7.09     7.28     7.54     7.70     7.88
SN2007bd CSP  runF     muoff     -0.17    -0.12    -0.07    -0.00     0.06     0.11     0.16
SN2007bd CSP  runF     t0         26.0     27.4     28.8     31.0     33.1     34.6     36.2
SN2007bd CSP  runF     trise      12.3     13.7     15.1     17.1     19.1     20.4     21.6
SN2007bd CSP  runF     vsc       10660    10869    11064    11368    11663    11838    12016
SN2007jg CSP  B17      Egrv51     0.03     0.04     0.06     0.13     0.18     0.22     0.25
SN2007jg CSP  B17      Ekin51     1.18     1.24     1.30     1.39     1.52     1.60     1.69
SN2007jg CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2007jg CSP  B17      MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2007jg CSP  B17      MNi        0.36     0.40     0.46     0.54     0.66     0.75     0.86
SN2007jg CSP  B17      MSi        0.06     0.21     0.33     0.49     0.64     0.75     0.87
SN2007jg CSP  B17      Mej        0.97     1.01     1.05     1.11     1.18     1.24     1.32
SN2007jg CSP  B17      Q          1.82     1.97     2.09     2.26     2.38     2.46     2.53
SN2007jg CSP  B17      Rv        1.173    1.451    1.714    2.123    2.526    2.789    3.072
SN2007jg CSP  B17      alpha      0.95     0.98     1.00     1.04     1.07     1.10     1.12
SN2007jg CSP  B17      ebmv      0.126    0.138    0.149    0.165    0.182    0.192    0.203
SN2007jg CSP  B17      lpc        7.01     7.03     7.09     7.30     7.57     7.72     7.89
SN2007jg CSP  B17      muoff     -0.15    -0.10    -0.06    -0.00     0.06     0.10     0.14
SN2007jg CSP  B17      t0         26.5     28.5     30.2     32.5     34.9     36.5     38.3
SN2007jg CSP  B17      trise      12.5     13.9     15.3     17.4     19.5     20.8     22.1
SN2007jg CSP  B17      vsc       10484    10698    10901    11218    11529    11729    11945
SN2007jg CSP  HK96     Egrv51     0.03     0.04     0.07     0.15     0.25     0.33     0.42
SN2007jg CSP  HK96     Ekin51     1.19     1.25     1.31     1.41     1.59     1.76     1.94
SN2007jg CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.08     0.11     0.14
SN2007jg CSP  HK96     MFe        0.00     0.01     0.01     0.03     0.05     0.06     0.08
SN2007jg CSP  HK96     MNi        0.31     0.35     0.39     0.49     0.65     0.78     0.86
SN2007jg CSP  HK96     MSi        0.03     0.12     0.31     0.63     0.87     1.01     1.18
SN2007jg CSP  HK96     Mej        0.91     0.96     1.03     1.18     1.34     1.45     1.59
SN2007jg CSP  HK96     Q          1.77     1.87     2.08     2.36     2.51     2.58     2.63
SN2007jg CSP  HK96     Rv        1.181    1.460    1.726    2.134    2.538    2.801    3.070
SN2007jg CSP  HK96     alpha      0.71     0.81     0.94     1.17     1.35     1.46     1.56
SN2007jg CSP  HK96     ebmv      0.126    0.137    0.148    0.165    0.181    0.192    0.203
SN2007jg CSP  HK96     lpc        7.01     7.03     7.10     7.34     7.76     8.10     8.61
SN2007jg CSP  HK96     muoff     -0.14    -0.10    -0.06    -0.00     0.06     0.10     0.14
SN2007jg CSP  HK96     t0         24.7     26.5     29.6     35.3     39.6     42.1     44.6
SN2007jg CSP  HK96     trise      12.8     14.2     15.5     17.4     19.3     20.5     21.8
SN2007jg CSP  HK96     vsc        9919    10237    10542    11041    11537    11864    12116
SN2007jg CSP  mir91bg  Egrv51     0.03     0.06     0.12     0.26     0.35     0.52     0.60
SN2007jg CSP  mir91bg  Ekin51     1.26     1.33     1.39     1.52     1.75     1.90     2.02
SN2007jg CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2007jg CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.06     0.19     0.44
SN2007jg CSP  mir91bg  MNi        0.39     0.43     0.48     0.56     0.65     0.72     0.80
SN2007jg CSP  mir91bg  MSi        0.28     0.43     0.53     0.68     0.83     0.93     1.06
SN2007jg CSP  mir91bg  Mej        1.18     1.22     1.26     1.33     1.43     1.50     1.58
SN2007jg CSP  mir91bg  Q          1.98     2.12     2.23     2.34     2.43     2.49     2.55
SN2007jg CSP  mir91bg  Rv        1.183    1.456    1.718    2.124    2.529    2.796    3.065
SN2007jg CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007jg CSP  mir91bg  ebmv      0.126    0.137    0.148    0.165    0.181    0.192    0.202
SN2007jg CSP  mir91bg  lpc        7.01     7.06     7.18     7.66     8.27     9.43     9.67
SN2007jg CSP  mir91bg  muoff     -0.14    -0.10    -0.06     0.00     0.06     0.10     0.14
SN2007jg CSP  mir91bg  t0         33.5     34.8     36.1     38.0     39.9     41.4     43.0
SN2007jg CSP  mir91bg  trise      12.7     14.2     15.5     17.6     19.7     21.0     22.4
SN2007jg CSP  mir91bg  vsc        9922    10145    10357    10725    11180    11417    11589
SN2007jg CSP  mirnorm  Egrv51     0.03     0.04     0.08     0.17     0.23     0.26     0.30
SN2007jg CSP  mirnorm  Ekin51     1.22     1.28     1.34     1.45     1.60     1.70     1.79
SN2007jg CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.14
SN2007jg CSP  mirnorm  MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2007jg CSP  mirnorm  MNi        0.40     0.44     0.49     0.57     0.66     0.74     0.83
SN2007jg CSP  mirnorm  MSi        0.19     0.31     0.40     0.54     0.67     0.76     0.85
SN2007jg CSP  mirnorm  Mej        1.06     1.09     1.13     1.19     1.25     1.31     1.38
SN2007jg CSP  mirnorm  Q          1.95     2.06     2.15     2.27     2.37     2.43     2.50
SN2007jg CSP  mirnorm  Rv        1.166    1.444    1.711    2.118    2.532    2.797    3.068
SN2007jg CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007jg CSP  mirnorm  ebmv      0.126    0.137    0.148    0.165    0.181    0.192    0.204
SN2007jg CSP  mirnorm  lpc        7.01     7.04     7.12     7.42     7.75     7.92     8.11
SN2007jg CSP  mirnorm  muoff     -0.14    -0.10    -0.06     0.01     0.07     0.11     0.15
SN2007jg CSP  mirnorm  t0         29.8     31.2     32.4     34.2     36.0     37.2     38.6
SN2007jg CSP  mirnorm  trise      12.9     14.4     15.7     17.8     19.8     21.1     22.4
SN2007jg CSP  mirnorm  vsc       10392    10587    10768    11069    11404    11590    11753
SN2007jg CSP  runF     Egrv51     0.03     0.03     0.06     0.12     0.17     0.19     0.22
SN2007jg CSP  runF     Ekin51     1.18     1.23     1.29     1.37     1.49     1.57     1.64
SN2007jg CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.12
SN2007jg CSP  runF     MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2007jg CSP  runF     MNi        0.39     0.44     0.49     0.57     0.67     0.75     0.84
SN2007jg CSP  runF     MSi        0.09     0.20     0.30     0.44     0.56     0.64     0.73
SN2007jg CSP  runF     Mej        0.97     1.00     1.03     1.08     1.14     1.18     1.23
SN2007jg CSP  runF     Q          1.85     1.96     2.06     2.21     2.32     2.39     2.46
SN2007jg CSP  runF     Rv        1.176    1.456    1.718    2.125    2.526    2.788    3.062
SN2007jg CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007jg CSP  runF     ebmv      0.127    0.138    0.149    0.165    0.181    0.192    0.203
SN2007jg CSP  runF     lpc        7.01     7.03     7.09     7.29     7.52     7.65     7.77
SN2007jg CSP  runF     muoff     -0.15    -0.11    -0.07    -0.00     0.06     0.10     0.14
SN2007jg CSP  runF     t0         27.1     28.4     29.7     31.6     33.4     34.6     35.9
SN2007jg CSP  runF     trise      12.7     14.1     15.5     17.5     19.5     20.8     22.1
SN2007jg CSP  runF     vsc       10647    10833    11013    11292    11576    11746    11915
SN2007nq CSP  B17      Egrv51     0.02     0.03     0.05     0.11     0.17     0.21     0.26
SN2007nq CSP  B17      Ekin51     1.15     1.21     1.26     1.35     1.47     1.57     1.67
SN2007nq CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2007nq CSP  B17      MFe        0.00     0.01     0.01     0.03     0.04     0.06     0.07
SN2007nq CSP  B17      MNi        0.32     0.36     0.41     0.49     0.60     0.70     0.81
SN2007nq CSP  B17      MSi        0.07     0.21     0.34     0.51     0.68     0.80     0.93
SN2007nq CSP  B17      Mej        0.92     0.96     1.00     1.08     1.17     1.24     1.34
SN2007nq CSP  B17      Q          1.82     1.99     2.13     2.30     2.43     2.51     2.58
SN2007nq CSP  B17      Rv        0.757    1.462    2.163    3.235    4.309    5.004    5.749
SN2007nq CSP  B17      alpha      0.95     0.98     1.01     1.04     1.08     1.11     1.14
SN2007nq CSP  B17      ebmv      0.017    0.026    0.034    0.046    0.058    0.066    0.075
SN2007nq CSP  B17      lpc        7.00     7.02     7.08     7.26     7.51     7.69     7.90
SN2007nq CSP  B17      muoff     -0.12    -0.09    -0.05    -0.00     0.05     0.08     0.12
SN2007nq CSP  B17      t0         25.6     27.7     29.7     32.5     35.3     37.3     39.5
SN2007nq CSP  B17      trise      11.4     12.8     14.1     16.2     18.3     19.7     21.0
SN2007nq CSP  B17      vsc       10383    10631    10864    11212    11534    11741    11980
SN2007nq CSP  HK96     Egrv51     0.02     0.03     0.06     0.13     0.23     0.31     0.43
SN2007nq CSP  HK96     Ekin51     1.16     1.22     1.27     1.37     1.55     1.72     1.90
SN2007nq CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.14
SN2007nq CSP  HK96     MFe        0.00     0.01     0.01     0.03     0.04     0.06     0.08
SN2007nq CSP  HK96     MNi        0.28     0.32     0.36     0.45     0.59     0.71     0.80
SN2007nq CSP  HK96     MSi        0.04     0.15     0.35     0.64     0.87     1.02     1.19
SN2007nq CSP  HK96     Mej        0.87     0.93     1.00     1.16     1.31     1.43     1.57
SN2007nq CSP  HK96     Q          1.78     1.92     2.13     2.39     2.54     2.60     2.66
SN2007nq CSP  HK96     Rv        0.785    1.495    2.184    3.249    4.303    5.005    5.739
SN2007nq CSP  HK96     alpha      0.71     0.82     0.95     1.18     1.35     1.46     1.57
SN2007nq CSP  HK96     ebmv      0.017    0.026    0.034    0.046    0.059    0.067    0.075
SN2007nq CSP  HK96     lpc        7.01     7.03     7.09     7.31     7.69     8.02     8.62
SN2007nq CSP  HK96     muoff     -0.12    -0.09    -0.05    -0.00     0.05     0.08     0.12
SN2007nq CSP  HK96     t0         24.2     26.3     29.6     35.1     39.4     42.0     44.6
SN2007nq CSP  HK96     trise      11.7     13.1     14.3     16.3     18.2     19.4     20.7
SN2007nq CSP  HK96     vsc        9923    10246    10550    11036    11506    11835    12105
SN2007nq CSP  mir91bg  Egrv51     0.03     0.06     0.12     0.24     0.33     0.44     0.57
SN2007nq CSP  mir91bg  Ekin51     1.25     1.31     1.37     1.49     1.71     1.86     2.00
SN2007nq CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2007nq CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.38
SN2007nq CSP  mir91bg  MNi        0.35     0.40     0.44     0.52     0.61     0.67     0.75
SN2007nq CSP  mir91bg  MSi        0.33     0.44     0.55     0.70     0.86     0.98     1.12
SN2007nq CSP  mir91bg  Mej        1.14     1.18     1.23     1.31     1.41     1.49     1.59
SN2007nq CSP  mir91bg  Q          2.04     2.17     2.26     2.37     2.47     2.53     2.59
SN2007nq CSP  mir91bg  Rv        0.727    1.419    2.127    3.231    4.321    5.016    5.760
SN2007nq CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007nq CSP  mir91bg  ebmv      0.017    0.025    0.033    0.046    0.058    0.066    0.075
SN2007nq CSP  mir91bg  lpc        7.01     7.05     7.17     7.61     8.16     8.76     9.65
SN2007nq CSP  mir91bg  muoff     -0.11    -0.08    -0.04     0.01     0.06     0.09     0.12
SN2007nq CSP  mir91bg  t0         32.6     34.1     35.5     37.8     40.3     42.1     44.2
SN2007nq CSP  mir91bg  trise      11.7     13.2     14.6     16.6     18.7     20.0     21.4
SN2007nq CSP  mir91bg  vsc        9830    10098    10349    10747    11183    11410    11589
SN2007nq CSP  mirnorm  Egrv51     0.03     0.04     0.07     0.15     0.22     0.25     0.30
SN2007nq CSP  mirnorm  Ekin51     1.20     1.26     1.32     1.42     1.57     1.66     1.76
SN2007nq CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.07     0.10     0.14
SN2007nq CSP  mirnorm  MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.08
SN2007nq CSP  mirnorm  MNi        0.37     0.41     0.46     0.54     0.63     0.70     0.79
SN2007nq CSP  mirnorm  MSi        0.20     0.31     0.41     0.55     0.69     0.79     0.90
SN2007nq CSP  mirnorm  Mej        1.02     1.06     1.10     1.16     1.24     1.30     1.38
SN2007nq CSP  mirnorm  Q          1.95     2.07     2.16     2.30     2.40     2.46     2.53
SN2007nq CSP  mirnorm  Rv        0.734    1.454    2.152    3.224    4.294    4.997    5.738
SN2007nq CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007nq CSP  mirnorm  ebmv      0.017    0.025    0.033    0.046    0.058    0.066    0.075
SN2007nq CSP  mirnorm  lpc        7.01     7.03     7.11     7.37     7.68     7.86     8.08
SN2007nq CSP  mirnorm  muoff     -0.11    -0.07    -0.04     0.01     0.06     0.09     0.12
SN2007nq CSP  mirnorm  t0         28.9     30.5     31.9     34.0     36.1     37.6     39.4
SN2007nq CSP  mirnorm  trise      12.1     13.6     14.9     17.0     19.0     20.3     21.6
SN2007nq CSP  mirnorm  vsc       10341    10562    10767    11094    11420    11598    11767
SN2007nq CSP  runF     Egrv51     0.02     0.03     0.05     0.10     0.15     0.18     0.21
SN2007nq CSP  runF     Ekin51     1.14     1.20     1.25     1.33     1.44     1.52     1.59
SN2007nq CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2007nq CSP  runF     MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.07
SN2007nq CSP  runF     MNi        0.36     0.40     0.44     0.52     0.62     0.70     0.78
SN2007nq CSP  runF     MSi        0.10     0.21     0.31     0.45     0.59     0.68     0.78
SN2007nq CSP  runF     Mej        0.92     0.95     0.99     1.05     1.12     1.17     1.23
SN2007nq CSP  runF     Q          1.86     1.98     2.09     2.25     2.37     2.43     2.50
SN2007nq CSP  runF     Rv        0.785    1.491    2.179    3.237    4.316    5.026    5.758
SN2007nq CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2007nq CSP  runF     ebmv      0.017    0.026    0.034    0.046    0.059    0.067    0.075
SN2007nq CSP  runF     lpc        7.00     7.02     7.07     7.24     7.45     7.59     7.73
SN2007nq CSP  runF     muoff     -0.12    -0.09    -0.05    -0.00     0.05     0.08     0.12
SN2007nq CSP  runF     t0         26.2     27.6     29.1     31.4     33.7     35.1     36.6
SN2007nq CSP  runF     trise      11.6     12.9     14.3     16.3     18.3     19.6     20.9
SN2007nq CSP  runF     vsc       10593    10796    10992    11297    11581    11754    11935
SN2008bc CSP  B17      Egrv51     0.04     0.08     0.18     0.35     0.53     0.61     0.69
SN2008bc CSP  B17      Ekin51     1.36     1.42     1.49     1.61     1.86     2.06     2.23
SN2008bc CSP  B17      MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2008bc CSP  B17      MFe        0.01     0.02     0.03     0.06     0.19     0.36     0.51
SN2008bc CSP  B17      MNi        0.52     0.60     0.69     0.84     1.03     1.15     1.26
SN2008bc CSP  B17      MSi        0.01     0.06     0.18     0.40     0.61     0.75     0.91
SN2008bc CSP  B17      Mej        1.22     1.27     1.32     1.40     1.49     1.57     1.65
SN2008bc CSP  B17      Q          1.75     1.79     1.88     2.06     2.23     2.33     2.43
SN2008bc CSP  B17      Rv        0.661    1.263    1.864    2.773    3.682    4.275    4.927
SN2008bc CSP  B17      alpha      0.92     0.96     0.99     1.03     1.06     1.08     1.10
SN2008bc CSP  B17      ebmv      0.002    0.006    0.011    0.020    0.029    0.034    0.040
SN2008bc CSP  B17      lpc        7.02     7.09     7.30     8.05     9.34     9.61     9.68
SN2008bc CSP  B17      muoff     -0.33    -0.24    -0.16    -0.03     0.11     0.20     0.30
SN2008bc CSP  B17      t0         31.1     32.6     34.2     36.3     38.4     39.9     41.7
SN2008bc CSP  B17      trise      13.8     15.1     16.5     18.5     20.5     21.7     22.8
SN2008bc CSP  B17      vsc       10023    10227    10424    10784    11310    11610    11858
SN2008bc CSP  HK96     Egrv51     0.04     0.08     0.16     0.34     0.55     0.66     0.79
SN2008bc CSP  HK96     Ekin51     1.32     1.39     1.47     1.63     1.94     2.20     2.47
SN2008bc CSP  HK96     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.18
SN2008bc CSP  HK96     MFe        0.00     0.01     0.03     0.05     0.12     0.31     0.52
SN2008bc CSP  HK96     MNi        0.44     0.50     0.58     0.75     0.98     1.11     1.21
SN2008bc CSP  HK96     MSi        0.01     0.07     0.20     0.53     0.89     1.12     1.36
SN2008bc CSP  HK96     Mej        1.15     1.23     1.31     1.44     1.63     1.80     2.00
SN2008bc CSP  HK96     Q          1.75     1.80     1.90     2.17     2.40     2.50     2.58
SN2008bc CSP  HK96     Rv        0.618    1.221    1.819    2.732    3.660    4.263    4.907
SN2008bc CSP  HK96     alpha      0.73     0.81     0.91     1.11     1.30     1.41     1.52
SN2008bc CSP  HK96     ebmv      0.002    0.006    0.011    0.020    0.029    0.034    0.040
SN2008bc CSP  HK96     lpc        7.02     7.07     7.24     7.88     9.25     9.60     9.68
SN2008bc CSP  HK96     muoff     -0.30    -0.22    -0.13     0.00     0.13     0.22     0.32
SN2008bc CSP  HK96     t0         28.6     30.5     33.1     38.5     43.6     46.4     49.4
SN2008bc CSP  HK96     trise      13.7     15.1     16.3     18.2     20.1     21.3     22.5
SN2008bc CSP  HK96     vsc        9466     9777    10106    10730    11351    11704    12017
SN2008bc CSP  mir91bg  Egrv51     0.05     0.13     0.29     0.55     0.73     0.85     1.00
SN2008bc CSP  mir91bg  Ekin51     1.32     1.39     1.46     1.61     2.03     2.33     2.55
SN2008bc CSP  mir91bg  MCO        0.00     0.00     0.02     0.05     0.11     0.15     0.19
SN2008bc CSP  mir91bg  MFe        0.01     0.02     0.03     0.07     0.25     0.45     0.70
SN2008bc CSP  mir91bg  MNi        0.49     0.56     0.63     0.75     0.89     0.99     1.10
SN2008bc CSP  mir91bg  MSi        0.09     0.25     0.42     0.65     0.89     1.06     1.24
SN2008bc CSP  mir91bg  Mej        1.40     1.44     1.49     1.59     1.74     1.86     1.97
SN2008bc CSP  mir91bg  Q          1.81     1.93     2.05     2.22     2.36     2.44     2.52
SN2008bc CSP  mir91bg  Rv        0.627    1.223    1.818    2.739    3.652    4.251    4.875
SN2008bc CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008bc CSP  mir91bg  ebmv      0.002    0.006    0.011    0.019    0.028    0.034    0.040
SN2008bc CSP  mir91bg  lpc        7.02     7.12     7.42     8.75     9.56     9.66     9.69
SN2008bc CSP  mir91bg  muoff     -0.15    -0.07     0.01     0.13     0.26     0.34     0.43
SN2008bc CSP  mir91bg  t0         38.2     39.3     40.5     42.3     44.4     46.0     47.8
SN2008bc CSP  mir91bg  trise      14.2     15.6     17.0     19.1     21.1     22.3     23.4
SN2008bc CSP  mir91bg  vsc        9382     9580     9771    10122    10866    11284    11546
SN2008bc CSP  mirnorm  Egrv51     0.04     0.09     0.21     0.41     0.57     0.66     0.77
SN2008bc CSP  mirnorm  Ekin51     1.34     1.41     1.47     1.59     1.86     2.08     2.26
SN2008bc CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2008bc CSP  mirnorm  MFe        0.01     0.02     0.03     0.07     0.24     0.39     0.57
SN2008bc CSP  mirnorm  MNi        0.50     0.57     0.65     0.78     0.92     1.03     1.14
SN2008bc CSP  mirnorm  MSi        0.05     0.16     0.30     0.50     0.69     0.82     0.96
SN2008bc CSP  mirnorm  Mej        1.28     1.32     1.37     1.44     1.54     1.62     1.70
SN2008bc CSP  mirnorm  Q          1.78     1.86     1.97     2.14     2.29     2.37     2.45
SN2008bc CSP  mirnorm  Rv        0.611    1.210    1.804    2.720    3.661    4.279    4.908
SN2008bc CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008bc CSP  mirnorm  ebmv      0.002    0.006    0.011    0.020    0.028    0.034    0.040
SN2008bc CSP  mirnorm  lpc        7.02     7.10     7.35     8.35     9.50     9.64     9.69
SN2008bc CSP  mirnorm  muoff     -0.14    -0.06     0.01     0.13     0.25     0.33     0.42
SN2008bc CSP  mirnorm  t0         34.1     35.3     36.4     38.2     40.0     41.4     42.9
SN2008bc CSP  mirnorm  trise      14.6     16.0     17.4     19.4     21.4     22.6     23.5
SN2008bc CSP  mirnorm  vsc        9850    10034    10211    10529    11110    11464    11700
SN2008bc CSP  runF     Egrv51     0.04     0.07     0.17     0.33     0.52     0.59     0.66
SN2008bc CSP  runF     Ekin51     1.36     1.43     1.50     1.62     1.86     2.04     2.20
SN2008bc CSP  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.12     0.16
SN2008bc CSP  runF     MFe        0.01     0.02     0.03     0.06     0.18     0.36     0.51
SN2008bc CSP  runF     MNi        0.56     0.63     0.72     0.86     1.02     1.13     1.24
SN2008bc CSP  runF     MSi        0.02     0.08     0.19     0.38     0.55     0.67     0.79
SN2008bc CSP  runF     Mej        1.21     1.26     1.31     1.39     1.47     1.54     1.61
SN2008bc CSP  runF     Q          1.76     1.80     1.89     2.04     2.20     2.29     2.37
SN2008bc CSP  runF     Rv        0.666    1.250    1.837    2.753    3.663    4.267    4.911
SN2008bc CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008bc CSP  runF     ebmv      0.002    0.006    0.011    0.020    0.029    0.034    0.040
SN2008bc CSP  runF     lpc        7.02     7.08     7.27     7.97     9.28     9.60     9.68
SN2008bc CSP  runF     muoff     -0.32    -0.24    -0.15    -0.02     0.11     0.20     0.31
SN2008bc CSP  runF     t0         31.9     33.0     34.1     35.7     37.3     38.5     39.8
SN2008bc CSP  runF     trise      13.9     15.3     16.6     18.5     20.3     21.5     22.7
SN2008bc CSP  runF     vsc       10156    10338    10520    10844    11356    11645    11863
SN2008bq CSP  B17      Egrv51     0.04     0.10     0.22     0.43     0.60     0.71     0.84
SN2008bq CSP  B17      Ekin51     1.37     1.43     1.50     1.62     1.92     2.17     2.39
SN2008bq CSP  B17      MCO        0.00     0.00     0.01     0.05     0.09     0.13     0.17
SN2008bq CSP  B17      MFe        0.01     0.02     0.04     0.07     0.23     0.39     0.56
SN2008bq CSP  B17      MNi        0.58     0.65     0.72     0.85     0.99     1.10     1.22
SN2008bq CSP  B17      MSi        0.02     0.10     0.22     0.44     0.67     0.84     1.04
SN2008bq CSP  B17      Mej        1.25     1.32     1.38     1.47     1.59     1.70     1.84
SN2008bq CSP  B17      Q          1.76     1.82     1.91     2.08     2.25     2.34     2.42
SN2008bq CSP  B17      Rv        0.747    0.991    1.223    1.578    1.924    2.150    2.395
SN2008bq CSP  B17      alpha      0.93     0.97     1.00     1.03     1.06     1.08     1.10
SN2008bq CSP  B17      ebmv      0.143    0.154    0.165    0.181    0.197    0.208    0.219
SN2008bq CSP  B17      lpc        7.02     7.10     7.35     8.34     9.49     9.64     9.69
SN2008bq CSP  B17      muoff     -0.15    -0.11    -0.07    -0.00     0.06     0.10     0.15
SN2008bq CSP  B17      t0         31.5     33.6     35.5     38.1     40.8     42.8     45.2
SN2008bq CSP  B17      trise      13.4     14.8     16.2     18.2     20.3     21.6     22.8
SN2008bq CSP  B17      vsc        9693     9937    10171    10586    11182    11522    11777
SN2008bq CSP  HK96     Egrv51     0.04     0.09     0.19     0.40     0.62     0.76     0.93
SN2008bq CSP  HK96     Ekin51     1.34     1.42     1.50     1.66     2.05     2.37     2.73
SN2008bq CSP  HK96     MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.19
SN2008bq CSP  HK96     MFe        0.01     0.02     0.03     0.06     0.16     0.33     0.52
SN2008bq CSP  HK96     MNi        0.49     0.55     0.63     0.79     1.01     1.13     1.24
SN2008bq CSP  HK96     MSi        0.01     0.07     0.21     0.55     0.96     1.27     1.60
SN2008bq CSP  HK96     Mej        1.21     1.28     1.37     1.51     1.75     1.99     2.28
SN2008bq CSP  HK96     Q          1.75     1.79     1.90     2.17     2.40     2.51     2.60
SN2008bq CSP  HK96     Rv        0.758    0.995    1.223    1.574    1.925    2.151    2.384
SN2008bq CSP  HK96     alpha      0.71     0.79     0.89     1.08     1.29     1.41     1.53
SN2008bq CSP  HK96     ebmv      0.142    0.153    0.164    0.180    0.196    0.207    0.219
SN2008bq CSP  HK96     lpc        7.02     7.08     7.27     8.04     9.38     9.62     9.68
SN2008bq CSP  HK96     muoff     -0.15    -0.11    -0.07    -0.00     0.06     0.11     0.15
SN2008bq CSP  HK96     t0         29.6     31.5     34.3     39.7     45.7     49.6     53.7
SN2008bq CSP  HK96     trise      13.4     14.7     16.0     17.9     19.8     21.1     22.4
SN2008bq CSP  HK96     vsc        9197     9589     9979    10607    11259    11622    11961
SN2008bq CSP  mir91bg  Egrv51     0.05     0.13     0.31     0.60     0.82     0.97     1.14
SN2008bq CSP  mir91bg  Ekin51     1.36     1.43     1.51     1.68     2.18     2.54     2.83
SN2008bq CSP  mir91bg  MCO        0.00     0.00     0.02     0.06     0.12     0.16     0.21
SN2008bq CSP  mir91bg  MFe        0.01     0.02     0.04     0.08     0.27     0.46     0.71
SN2008bq CSP  mir91bg  MNi        0.61     0.68     0.75     0.85     0.97     1.06     1.15
SN2008bq CSP  mir91bg  MSi        0.07     0.22     0.38     0.63     0.91     1.12     1.36
SN2008bq CSP  mir91bg  Mej        1.42     1.48     1.55     1.68     1.87     2.04     2.23
SN2008bq CSP  mir91bg  Q          1.79     1.89     2.01     2.18     2.32     2.40     2.48
SN2008bq CSP  mir91bg  Rv        0.752    0.987    1.219    1.570    1.922    2.151    2.389
SN2008bq CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008bq CSP  mir91bg  ebmv      0.143    0.154    0.165    0.181    0.197    0.207    0.218
SN2008bq CSP  mir91bg  lpc        7.02     7.12     7.41     8.68     9.55     9.66     9.69
SN2008bq CSP  mir91bg  muoff     -0.15    -0.11    -0.06    -0.00     0.06     0.10     0.15
SN2008bq CSP  mir91bg  t0         37.1     39.0     40.7     43.4     46.2     48.4     51.0
SN2008bq CSP  mir91bg  trise      13.4     14.7     16.0     18.0     20.1     21.3     22.6
SN2008bq CSP  mir91bg  vsc        9165     9411     9659    10116    10902    11330    11580
SN2008bq CSP  mirnorm  Egrv51     0.05     0.11     0.26     0.49     0.66     0.78     0.90
SN2008bq CSP  mirnorm  Ekin51     1.37     1.43     1.50     1.63     1.95     2.23     2.46
SN2008bq CSP  mirnorm  MCO        0.00     0.00     0.01     0.05     0.10     0.14     0.18
SN2008bq CSP  mirnorm  MFe        0.01     0.02     0.04     0.08     0.25     0.42     0.60
SN2008bq CSP  mirnorm  MNi        0.62     0.68     0.75     0.86     0.98     1.07     1.17
SN2008bq CSP  mirnorm  MSi        0.04     0.13     0.27     0.47     0.68     0.84     1.02
SN2008bq CSP  mirnorm  Mej        1.31     1.37     1.42     1.52     1.65     1.76     1.89
SN2008bq CSP  mirnorm  Q          1.77     1.84     1.94     2.09     2.24     2.32     2.40
SN2008bq CSP  mirnorm  Rv        0.753    0.996    1.228    1.577    1.922    2.151    2.395
SN2008bq CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008bq CSP  mirnorm  ebmv      0.142    0.154    0.164    0.181    0.197    0.208    0.219
SN2008bq CSP  mirnorm  lpc        7.02     7.12     7.41     8.58     9.52     9.65     9.69
SN2008bq CSP  mirnorm  muoff     -0.15    -0.11    -0.07    -0.00     0.06     0.11     0.15
SN2008bq CSP  mirnorm  t0         33.8     35.5     37.0     39.3     41.7     43.5     45.6
SN2008bq CSP  mirnorm  trise      13.4     14.8     16.1     18.1     20.1     21.4     22.6
SN2008bq CSP  mirnorm  vsc        9592     9823    10046    10431    11057    11449    11704
SN2008bq CSP  runF     Egrv51     0.04     0.10     0.22     0.43     0.59     0.69     0.81
SN2008bq CSP  runF     Ekin51     1.38     1.44     1.50     1.62     1.89     2.13     2.33
SN2008bq CSP  runF     MCO        0.00     0.00     0.01     0.04     0.09     0.13     0.17
SN2008bq CSP  runF     MFe        0.01     0.02     0.04     0.07     0.24     0.40     0.57
SN2008bq CSP  runF     MNi        0.62     0.69     0.75     0.87     0.99     1.08     1.18
SN2008bq CSP  runF     MSi        0.03     0.10     0.22     0.41     0.60     0.74     0.90
SN2008bq CSP  runF     Mej        1.25     1.32     1.38     1.45     1.56     1.66     1.77
SN2008bq CSP  runF     Q          1.77     1.82     1.91     2.06     2.20     2.29     2.37
SN2008bq CSP  runF     Rv        0.756    1.003    1.230    1.578    1.927    2.156    2.401
SN2008bq CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008bq CSP  runF     ebmv      0.142    0.154    0.164    0.181    0.197    0.208    0.219
SN2008bq CSP  runF     lpc        7.02     7.10     7.37     8.38     9.49     9.64     9.69
SN2008bq CSP  runF     muoff     -0.15    -0.11    -0.07    -0.01     0.06     0.10     0.14
SN2008bq CSP  runF     t0         32.2     33.9     35.3     37.5     39.8     41.4     43.3
SN2008bq CSP  runF     trise      13.4     14.8     16.1     18.2     20.1     21.4     22.6
SN2008bq CSP  runF     vsc        9804    10028    10243    10615    11193    11545    11784
SN2008hv CSP  B17      Egrv51     0.02     0.03     0.05     0.10     0.15     0.19     0.22
SN2008hv CSP  B17      Ekin51     1.15     1.21     1.27     1.37     1.49     1.57     1.67
SN2008hv CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2008hv CSP  B17      MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.09
SN2008hv CSP  B17      MNi        0.34     0.40     0.47     0.60     0.77     0.88     0.97
SN2008hv CSP  B17      MSi        0.01     0.07     0.18     0.37     0.53     0.64     0.75
SN2008hv CSP  B17      Mej        0.91     0.95     0.99     1.05     1.12     1.17     1.23
SN2008hv CSP  B17      Q          1.76     1.82     1.94     2.14     2.32     2.41     2.50
SN2008hv CSP  B17      Rv        0.824    1.248    1.658    2.294    2.918    3.334    3.766
SN2008hv CSP  B17      alpha      0.91     0.96     0.99     1.03     1.06     1.09     1.11
SN2008hv CSP  B17      ebmv      0.044    0.051    0.059    0.070    0.081    0.089    0.097
SN2008hv CSP  B17      lpc        7.00     7.02     7.08     7.25     7.47     7.61     7.75
SN2008hv CSP  B17      muoff     -0.41    -0.31    -0.20    -0.04     0.12     0.23     0.34
SN2008hv CSP  B17      t0         25.2     26.6     28.1     30.4     32.6     34.2     35.9
SN2008hv CSP  B17      trise      12.2     13.6     14.9     17.0     19.0     20.1     21.2
SN2008hv CSP  B17      vsc       10690    10904    11101    11404    11709    11909    12111
SN2008hv CSP  HK96     Egrv51     0.02     0.03     0.06     0.12     0.21     0.27     0.36
SN2008hv CSP  HK96     Ekin51     1.16     1.22     1.28     1.39     1.55     1.69     1.85
SN2008hv CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2008hv CSP  HK96     MFe        0.00     0.01     0.02     0.03     0.05     0.06     0.09
SN2008hv CSP  HK96     MNi        0.29     0.34     0.40     0.51     0.70     0.81     0.91
SN2008hv CSP  HK96     MSi        0.02     0.09     0.24     0.54     0.78     0.91     1.06
SN2008hv CSP  HK96     Mej        0.88     0.93     1.00     1.13     1.27     1.38     1.49
SN2008hv CSP  HK96     Q          1.76     1.83     2.00     2.31     2.48     2.55     2.62
SN2008hv CSP  HK96     Rv        0.803    1.232    1.642    2.285    2.916    3.324    3.763
SN2008hv CSP  HK96     alpha      0.75     0.83     0.95     1.17     1.36     1.48     1.58
SN2008hv CSP  HK96     ebmv      0.044    0.051    0.059    0.070    0.081    0.089    0.097
SN2008hv CSP  HK96     lpc        7.01     7.03     7.08     7.28     7.62     7.89     8.28
SN2008hv CSP  HK96     muoff     -0.38    -0.28    -0.18    -0.02     0.13     0.23     0.34
SN2008hv CSP  HK96     t0         24.3     25.9     28.4     33.5     37.7     40.0     42.3
SN2008hv CSP  HK96     trise      12.3     13.7     14.9     16.7     18.6     19.8     21.0
SN2008hv CSP  HK96     vsc       10125    10423    10709    11174    11638    11936    12159
SN2008hv CSP  mir91bg  Egrv51     0.03     0.05     0.11     0.23     0.32     0.38     0.57
SN2008hv CSP  mir91bg  Ekin51     1.24     1.31     1.37     1.50     1.71     1.85     1.98
SN2008hv CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.12     0.15
SN2008hv CSP  mir91bg  MFe        0.00     0.01     0.02     0.03     0.05     0.08     0.41
SN2008hv CSP  mir91bg  MNi        0.34     0.39     0.45     0.56     0.68     0.78     0.91
SN2008hv CSP  mir91bg  MSi        0.22     0.37     0.49     0.64     0.80     0.90     1.03
SN2008hv CSP  mir91bg  Mej        1.12     1.17     1.22     1.29     1.39     1.46     1.53
SN2008hv CSP  mir91bg  Q          1.93     2.07     2.19     2.33     2.44     2.51     2.58
SN2008hv CSP  mir91bg  Rv        0.730    1.172    1.597    2.232    2.865    3.280    3.719
SN2008hv CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008hv CSP  mir91bg  ebmv      0.043    0.052    0.059    0.071    0.082    0.089    0.097
SN2008hv CSP  mir91bg  lpc        7.01     7.05     7.17     7.57     8.09     8.48     9.64
SN2008hv CSP  mir91bg  muoff     -0.28    -0.18    -0.08     0.07     0.22     0.32     0.43
SN2008hv CSP  mir91bg  t0         32.5     33.8     35.1     36.9     38.9     40.3     42.0
SN2008hv CSP  mir91bg  trise      12.4     13.8     15.3     17.3     19.4     20.8     22.1
SN2008hv CSP  mir91bg  vsc       10064    10272    10477    10823    11234    11458    11640
SN2008hv CSP  mirnorm  Egrv51     0.03     0.04     0.07     0.15     0.21     0.24     0.28
SN2008hv CSP  mirnorm  Ekin51     1.19     1.25     1.32     1.43     1.58     1.68     1.78
SN2008hv CSP  mirnorm  MCO        0.00     0.00     0.01     0.04     0.07     0.10     0.13
SN2008hv CSP  mirnorm  MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.09
SN2008hv CSP  mirnorm  MNi        0.35     0.40     0.46     0.57     0.71     0.81     0.94
SN2008hv CSP  mirnorm  MSi        0.11     0.23     0.35     0.50     0.64     0.73     0.83
SN2008hv CSP  mirnorm  Mej        1.00     1.05     1.09     1.15     1.23     1.28     1.34
SN2008hv CSP  mirnorm  Q          1.85     1.98     2.09     2.25     2.37     2.45     2.52
SN2008hv CSP  mirnorm  Rv        0.757    1.188    1.609    2.242    2.876    3.292    3.731
SN2008hv CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008hv CSP  mirnorm  ebmv      0.044    0.052    0.059    0.071    0.082    0.089    0.097
SN2008hv CSP  mirnorm  lpc        7.01     7.03     7.10     7.36     7.66     7.84     8.02
SN2008hv CSP  mirnorm  muoff     -0.27    -0.17    -0.08     0.07     0.22     0.32     0.42
SN2008hv CSP  mirnorm  t0         28.6     30.1     31.4     33.2     35.1     36.3     37.8
SN2008hv CSP  mirnorm  trise      12.8     14.3     15.6     17.6     19.7     21.0     22.2
SN2008hv CSP  mirnorm  vsc       10475    10671    10860    11159    11477    11661    11843
SN2008hv CSP  runF     Egrv51     0.02     0.03     0.05     0.10     0.15     0.18     0.21
SN2008hv CSP  runF     Ekin51     1.14     1.20     1.26     1.36     1.47     1.56     1.66
SN2008hv CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2008hv CSP  runF     MFe        0.00     0.01     0.02     0.03     0.05     0.07     0.09
SN2008hv CSP  runF     MNi        0.37     0.43     0.50     0.62     0.76     0.86     0.95
SN2008hv CSP  runF     MSi        0.03     0.10     0.20     0.34     0.48     0.56     0.65
SN2008hv CSP  runF     Mej        0.90     0.94     0.98     1.04     1.10     1.15     1.19
SN2008hv CSP  runF     Q          1.78     1.85     1.95     2.11     2.27     2.35     2.43
SN2008hv CSP  runF     Rv        0.803    1.248    1.662    2.295    2.934    3.344    3.774
SN2008hv CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008hv CSP  runF     ebmv      0.044    0.051    0.059    0.070    0.082    0.089    0.097
SN2008hv CSP  runF     lpc        7.00     7.02     7.07     7.23     7.44     7.57     7.70
SN2008hv CSP  runF     muoff     -0.40    -0.29    -0.20    -0.04     0.12     0.22     0.33
SN2008hv CSP  runF     t0         25.7     26.9     28.1     29.9     31.6     32.8     34.1
SN2008hv CSP  runF     trise      12.2     13.6     14.9     16.9     18.8     19.9     21.0
SN2008hv CSP  runF     vsc       10822    11003    11179    11451    11720    11892    12069
SN2008ia CSP  B17      Egrv51     0.03     0.04     0.06     0.12     0.18     0.21     0.24
SN2008ia CSP  B17      Ekin51     1.24     1.30     1.36     1.46     1.59     1.68     1.77
SN2008ia CSP  B17      MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2008ia CSP  B17      MFe        0.00     0.01     0.02     0.04     0.07     0.08     0.10
SN2008ia CSP  B17      MNi        0.51     0.58     0.66     0.79     0.92     0.99     1.05
SN2008ia CSP  B17      MSi        0.00     0.02     0.08     0.22     0.37     0.47     0.57
SN2008ia CSP  B17      Mej        0.97     1.01     1.04     1.10     1.16     1.20     1.25
SN2008ia CSP  B17      Q          1.74     1.77     1.81     1.96     2.11     2.21     2.31
SN2008ia CSP  B17      Rv        1.592    1.932    2.251    2.737    3.224    3.542    3.879
SN2008ia CSP  B17      alpha      0.90     0.94     0.98     1.02     1.05     1.07     1.10
SN2008ia CSP  B17      ebmv      0.092    0.102    0.111    0.125    0.140    0.149    0.159
SN2008ia CSP  B17      lpc        7.01     7.03     7.09     7.31     7.56     7.70     7.85
SN2008ia CSP  B17      muoff     -0.23    -0.17    -0.11    -0.01     0.08     0.15     0.21
SN2008ia CSP  B17      t0         25.8     26.6     27.6     29.3     31.2     32.5     33.9
SN2008ia CSP  B17      trise      12.3     13.8     15.1     17.0     18.7     19.8     20.9
SN2008ia CSP  B17      vsc       10877    11072    11261    11553    11846    12029    12198
SN2008ia CSP  HK96     Egrv51     0.03     0.04     0.07     0.14     0.24     0.31     0.45
SN2008ia CSP  HK96     Ekin51     1.24     1.30     1.36     1.48     1.65     1.79     1.95
SN2008ia CSP  HK96     MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.14
SN2008ia CSP  HK96     MFe        0.00     0.01     0.02     0.04     0.06     0.08     0.12
SN2008ia CSP  HK96     MNi        0.39     0.44     0.51     0.65     0.83     0.92     1.00
SN2008ia CSP  HK96     MSi        0.01     0.05     0.16     0.43     0.71     0.87     1.03
SN2008ia CSP  HK96     Mej        0.95     1.00     1.06     1.17     1.32     1.43     1.56
SN2008ia CSP  HK96     Q          1.75     1.79     1.90     2.16     2.38     2.47     2.55
SN2008ia CSP  HK96     Rv        1.581    1.924    2.248    2.736    3.215    3.532    3.873
SN2008ia CSP  HK96     alpha      0.79     0.87     0.96     1.16     1.37     1.49     1.60
SN2008ia CSP  HK96     ebmv      0.091    0.101    0.111    0.125    0.139    0.149    0.158
SN2008ia CSP  HK96     lpc        7.01     7.03     7.10     7.34     7.71     8.03     8.74
SN2008ia CSP  HK96     muoff     -0.23    -0.16    -0.10    -0.00     0.10     0.16     0.22
SN2008ia CSP  HK96     t0         25.3     26.6     28.3     32.7     37.4     40.0     42.6
SN2008ia CSP  HK96     trise      12.0     13.3     14.5     16.4     18.3     19.6     20.8
SN2008ia CSP  HK96     vsc       10128    10458    10783    11283    11721    11965    12173
SN2008ia CSP  mir91bg  Egrv51     0.03     0.05     0.11     0.23     0.31     0.38     0.57
SN2008ia CSP  mir91bg  Ekin51     1.31     1.38     1.44     1.58     1.77     1.89     2.01
SN2008ia CSP  mir91bg  MCO        0.00     0.00     0.01     0.04     0.08     0.11     0.15
SN2008ia CSP  mir91bg  MFe        0.00     0.01     0.02     0.05     0.07     0.11     0.45
SN2008ia CSP  mir91bg  MNi        0.52     0.59     0.66     0.77     0.91     1.01     1.12
SN2008ia CSP  mir91bg  MSi        0.04     0.13     0.25     0.41     0.56     0.65     0.76
SN2008ia CSP  mir91bg  Mej        1.14     1.18     1.22     1.28     1.37     1.42     1.48
SN2008ia CSP  mir91bg  Q          1.78     1.85     1.96     2.10     2.23     2.31     2.38
SN2008ia CSP  mir91bg  Rv        1.609    1.939    2.258    2.737    3.225    3.545    3.885
SN2008ia CSP  mir91bg  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008ia CSP  mir91bg  ebmv      0.092    0.102    0.111    0.125    0.140    0.149    0.159
SN2008ia CSP  mir91bg  lpc        7.01     7.05     7.17     7.58     8.08     8.46     9.63
SN2008ia CSP  mir91bg  muoff     -0.24    -0.17    -0.11    -0.01     0.09     0.15     0.22
SN2008ia CSP  mir91bg  t0         30.3     31.4     32.4     34.1     35.8     36.9     38.3
SN2008ia CSP  mir91bg  trise      12.1     13.5     14.9     16.9     18.9     20.2     21.5
SN2008ia CSP  mir91bg  vsc       10401    10590    10775    11093    11491    11713    11898
SN2008ia CSP  mirnorm  Egrv51     0.03     0.04     0.07     0.15     0.21     0.24     0.28
SN2008ia CSP  mirnorm  Ekin51     1.26     1.32     1.39     1.50     1.64     1.74     1.84
SN2008ia CSP  mirnorm  MCO        0.00     0.00     0.01     0.03     0.07     0.10     0.13
SN2008ia CSP  mirnorm  MFe        0.00     0.01     0.02     0.04     0.07     0.09     0.11
SN2008ia CSP  mirnorm  MNi        0.53     0.59     0.66     0.78     0.91     1.00     1.08
SN2008ia CSP  mirnorm  MSi        0.02     0.06     0.14     0.28     0.42     0.50     0.59
SN2008ia CSP  mirnorm  Mej        1.03     1.06     1.10     1.15     1.21     1.26     1.31
SN2008ia CSP  mirnorm  Q          1.76     1.80     1.88     2.01     2.14     2.23     2.31
SN2008ia CSP  mirnorm  Rv        1.611    1.942    2.257    2.737    3.224    3.544    3.875
SN2008ia CSP  mirnorm  alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008ia CSP  mirnorm  ebmv      0.092    0.101    0.111    0.125    0.139    0.149    0.158
SN2008ia CSP  mirnorm  lpc        7.01     7.03     7.11     7.37     7.68     7.84     8.00
SN2008ia CSP  mirnorm  muoff     -0.23    -0.17    -0.10    -0.01     0.09     0.15     0.22
SN2008ia CSP  mirnorm  t0         27.4     28.3     29.3     30.8     32.3     33.4     34.6
SN2008ia CSP  mirnorm  trise      12.2     13.6     14.9     16.9     18.8     19.9     21.0
SN2008ia CSP  mirnorm  vsc       10777    10958    11134    11418    11724    11905    12077
SN2008ia CSP  runF     Egrv51     0.03     0.03     0.06     0.12     0.17     0.20     0.23
SN2008ia CSP  runF     Ekin51     1.23     1.29     1.35     1.45     1.58     1.66     1.75
SN2008ia CSP  runF     MCO        0.00     0.00     0.01     0.03     0.07     0.09     0.12
SN2008ia CSP  runF     MFe        0.00     0.01     0.02     0.04     0.07     0.08     0.10
SN2008ia CSP  runF     MNi        0.53     0.59     0.66     0.78     0.90     0.97     1.04
SN2008ia CSP  runF     MSi        0.01     0.04     0.10     0.22     0.35     0.43     0.52
SN2008ia CSP  runF     Mej        0.97     1.01     1.04     1.09     1.15     1.19     1.23
SN2008ia CSP  runF     Q          1.75     1.78     1.84     1.96     2.09     2.18     2.27
SN2008ia CSP  runF     Rv        1.594    1.928    2.248    2.744    3.231    3.550    3.883
SN2008ia CSP  runF     alpha      0.98     0.98     0.99     1.00     1.01     1.02     1.02
SN2008ia CSP  runF     ebmv      0.092    0.101    0.111    0.125    0.140    0.149    0.159
SN2008ia CSP  runF     lpc        7.01     7.03     7.09     7.30     7.54     7.68     7.81
SN2008ia CSP  runF     muoff     -0.23    -0.16    -0.10    -0.01     0.09     0.15     0.22
SN2008ia CSP  runF     t0         26.2     27.0     27.9     29.3     30.7     31.7     32.9
SN2008ia CSP  runF     trise      12.3     13.6     14.9     16.8     18.5     19.5     20.5
SN2008ia CSP  runF     vsc       10954    11132    11295    11554    11832    12004    12166


==> anc/salt2_extinction.txt <==
# ----------------------------------------------------------------------
# Supplement:  SALT2 light curve fit parameters for CSP and CfA SNe Ia
# ----------------------------------------------------------------------
# Columns, left to right (see Equation 4 of main text for details):
#     SN:       IAU SN name
#     set:      survey of light curve data (CSP or CfA)
#     mjdmax:   date of B-band maximum light
#     +/-:      1-sigma formal uncertainty from the fit
#     mBmax:    maximum B-band magnitude of fit
#     +/-:      1-sigma formal uncertainty from the fit
#     x1:       light curve width parameter
#     +/-:      1-sigma formal uncertainty from the fit
#     c:        color parameter
#     +/-:      1-sigma formal uncertainty from the fit
# ----------------------------------------------------------------------
# name  set     mjdmax  +/-    mBmax  +/-       x1   +/-       c   +/-
1999aa  CfA    51232.6  0.1    14.73  0.03    1.17  0.09   -0.08  0.02 
1999dq  CfA    51436.0  0.1    14.38  0.03    0.83  0.06    0.03  0.02 
2000dk  CfA    51812.3  0.1    15.35  0.03   -1.87  0.14   -0.03  0.03 
2001V   CfA    51973.8  0.1    14.56  0.03    0.92  0.10   -0.03  0.03 
2002hu  CfA    52592.6  0.1    16.63  0.03    0.56  0.13   -0.09  0.02 
2004ef  CSP    53264.2  0.1    16.82  0.02   -1.26  0.04    0.07  0.02 
2004eo  CSP    53278.3  0.1    15.01  0.02   -1.13  0.03   -0.02  0.02 
2004ey  CSP    53304.5  0.1    14.65  0.02    0.03  0.03   -0.14  0.02 
2004gs  CSP    53355.7  0.1    17.13  0.02   -1.69  0.05    0.14  0.02 
2004gu  CSP    53362.4  0.2    17.42  0.02    1.37  0.10    0.06  0.02 
2005M   CSP    53406.2  0.1    15.90  0.12    1.19  0.05   -0.01  0.02 
2005al  CSP    53430.6  0.1    14.86  0.12   -1.16  0.04   -0.08  0.02 
2005el  CSP    53646.7  0.1    14.79  0.12   -1.19  0.07   -0.14  0.02 
2005eq  CSP    53655.0  0.2    16.25  0.12    1.30  0.08   -0.01  0.02 
2005eq  CfA    53654.8  0.1    16.26  0.13    1.36  0.12   -0.04  0.03 
2005hc  CSP    53667.7  0.1    17.28  0.12    0.67  0.06   -0.03  0.02 
2005hc  CfA    53668.3  0.2    17.36  0.13    0.50  0.12   -0.03  0.03 
2005hj  CSP    53674.5  0.3    17.69  0.12    1.43  0.15   -0.03  0.02 
2005iq  CSP    53687.6  0.1    16.74  0.12   -0.97  0.06   -0.11  0.02 
2005ki  CSP    53705.4  0.1    15.52  0.12   -1.36  0.05   -0.10  0.02 
2005ls  CfA    53715.0  0.3    16.21  0.13    0.88  0.16    0.31  0.03 
2006S   CfA    53770.2  0.1    16.84  0.13    0.94  0.09    0.03  0.03 
2006ac  CfA    53781.9  0.1    16.15  0.13   -0.87  0.08    0.03  0.03 
2006ax  CSP    53827.5  0.1    14.98  0.02    0.15  0.03   -0.11  0.02 
2006ax  CfA    53827.6  0.1    15.05  0.03    0.35  0.05   -0.09  0.03 
2006bt  CSP    53858.0  0.1    16.90  0.12    0.71  0.05    0.11  0.02 
2006bt  CfA    53858.2  0.1    16.91  0.13    0.24  0.08    0.08  0.03 
2006et  CSP    53994.2  0.1    15.95  0.12    0.71  0.05    0.13  0.02 
2006gt  CSP    54002.0  0.3    18.14  0.12   -1.81  0.09    0.10  0.03 
2006gz  CfA    54021.6  0.1    16.00  0.13    2.18  0.12    0.11  0.03 
2006kf  CSP    54041.0  0.1    15.80  0.12   -1.84  0.08   -0.06  0.03 
2006le  CfA    54048.5  0.1    14.77  0.13    0.92  0.06   -0.10  0.03 
2006ob  CSP    54063.2  0.2    18.18  0.13   -1.88  0.14   -0.04  0.03 
2006ot  CSP    54063.5  0.4    17.97  0.13    0.75  0.11    0.11  0.02 
2007S   CSP    54144.6  0.1    15.75  0.12    1.09  0.08    0.35  0.02 
2007ai  CSP    54173.6  0.3    16.85  0.12    0.99  0.13    0.12  0.02 
2007as  CSP    54181.7  0.2    15.39  0.12   -0.85  0.06   -0.11  0.02 
2007ba  CSP    54195.3  0.2    17.68  0.12   -1.64  0.08    0.27  0.03 
2007bd  CSP    54206.9  0.1    16.52  0.12   -0.92  0.06   -0.06  0.02 
2007jg  CSP    54366.8  0.1    17.23  0.12   -0.63  0.07    0.00  0.02 
2007nq  CSP    54398.3  0.2    17.37  0.12   -1.78  0.08   -0.03  0.02 
2008bc  CSP    54550.1  0.1    14.58  0.02    0.45  0.04   -0.10  0.02 
2008bq  CSP    54563.9  0.1    16.70  0.12    0.25  0.06    0.05  0.02 
2008hv  CSP    54817.0  0.1    14.72  0.02   -1.19  0.05   -0.06  0.02 
2008ia  CSP    54813.1  0.1    15.78  0.12   -1.28  0.07   -0.05  0.02 


==> anc/snoopy_extinction.txt <==
# ----------------------------------------------------------------------
# Supplement:  SNooPy light curve fit parameters for CSP and CfA SNe Ia
# ----------------------------------------------------------------------
# Columns, left to right:
#     SN:       IAU SN name
#     set:      survey of light curve data (CSP or CfA)
#     sBV:      light curve width parameter
#     +/-:      1-sigma formal uncertainty from the fit
#     Bmax:     maximum B-band magnitude of fit
#     +/-:      1-sigma formal uncertainty from the fit
#     ebvhost:  E(B-V) of host galaxy extinction
#     rvhost:   RV of host galaxy extinction
#     covEE:    variance of E(B-V)
#     covRR:    variance of RV
#     covER:    covariance of E(B-V) and RV
# Note:  SNe 2006bt and 2006ot are peculiar SNe excluded from SNooPy's
#     training set, believed to have negligible host galaxy extinction
#     (Foley et al. 2010, ApJ 708, 1748;
#      Stritzinger et al. 2011, AJ 142, 156).
# ----------------------------------------------------------------------
% name  set      sBV    +/-      Bmax    +/-  ebvhost   rvhost      covEE      covRR      covER
1999aa  CfA    1.150  0.006    14.725  0.067    0.005    3.132    0.00026    3.54305   -0.00419
1999dq  CfA    1.196  0.006    13.798  0.208    0.154    3.452    0.00041    1.85069   -0.00703
2000dk  CfA    0.709  0.006    15.419  0.068   -0.009    3.099    0.00024   10.66943   -0.00261
2001V   CfA    1.188  0.011    13.991  0.146    0.156    2.952    0.00037    0.85514   -0.00309
2002hu  CfA    1.188  0.026    16.263  0.113    0.078    4.151    0.00035    1.38978   -0.00659
2004ef  CSP    0.769  0.002    16.293  0.044    0.194    1.943    0.00018    0.08139   -0.00227
2004eo  CSP    0.789  0.002    14.732  0.041    0.102    2.383    0.00021    0.29531   -0.00544
2004ey  CSP    0.989  0.002    14.616  0.036    0.047    2.079    0.00008    0.37517   -0.00111
2004gs  CSP    0.654  0.003    16.793  0.042    0.128    1.891    0.00024    0.19881   -0.00462
2004gu  CSP    1.191  0.003    16.964  0.045    0.183    1.777    0.00026    0.10065   -0.00322
2005M   CSP    1.189  0.002    15.592  0.041    0.115    1.786    0.00012    0.13587   -0.00167
2005al  CSP    0.849  0.002    14.793  0.032    0.019    2.923    0.00008    1.30145   -0.00405
2005el  CSP    0.822  0.002    14.738  0.037    0.030    3.154    0.00009    1.00499   -0.00354
2005eq  CSP    1.136  0.005    15.832  0.042    0.141    2.209    0.00018    0.15255   -0.00344
2005eq  CfA    1.225  0.006    16.005  0.109    0.073    3.268    0.00033    1.22662   -0.00059
2005hc  CSP    1.189  0.001    16.901  0.046    0.143    1.807    0.00024    0.15848   -0.00353
2005hc  CfA    1.187  0.004    17.077  0.105    0.069    3.390    0.00038    1.41275   -0.00512
2005hj  CSP    1.190  0.003    17.441  0.046    0.119    1.390    0.00030    0.23177   -0.00480
2005iq  CSP    0.841  0.003    16.457  0.046    0.073    3.041    0.00014    0.47963   -0.00438
2005ki  CSP    0.804  0.002    15.448  0.033    0.022    2.959    0.00010    1.32009   -0.00447
2005ls  CfA    1.236  0.008    14.749  0.053    0.406    2.793    0.00042    0.04799   -0.00356
2006S   CfA    1.175  0.005    16.389  0.131    0.136    2.534    0.00030    0.92043   -0.00362
2006ac  CfA    0.857  0.003    15.549  0.061    0.212    2.043    0.00039    0.15788   -0.00525
2006ax  CSP    0.971  0.002    14.871  0.038    0.030    3.292    0.00007    0.79230   -0.00182
2006ax  CfA    0.993  0.004    14.852  0.093    0.049    3.667    0.00028    1.47936   -0.00110
2006bt  CSP    1.189  0.001    15.513  0.077    0.286    4.139    0.00021    0.17965   -0.00507
2006bt  CfA    1.188  0.003    16.043  0.210    0.262    2.564    0.00035    0.69039   -0.00399
2006et  CSP    1.102  0.015    15.170  0.041    0.291    1.848    0.00030    0.05506   -0.00321
2006gt  CSP    0.535  0.005    18.049  0.051    0.061    2.655    0.00034    1.05670   -0.01220
2006gz  CfA    1.312  0.009    15.147  0.236    0.168    4.112    0.00030    1.94315   -0.00304
2006kf  CSP    0.668  0.002    16.046  0.043   -0.033    2.902    0.00014    1.21418    0.00301
2006le  CfA    1.094  0.006    15.153  0.043   -0.032    3.499    0.00012    1.26842    0.00537
2006ob  CSP    0.648  0.007    18.042  0.041    0.057    1.529    0.00041    0.78734   -0.01086
2006ot  CSP    1.187  0.071    16.844  0.250    0.086    3.798    0.00372    2.00432    0.00383
2007S   CSP    1.125  0.003    14.302  0.043    0.492    2.100    0.00035    0.02350   -0.00238
2007ai  CSP    1.218  0.009    15.946  0.062    0.227    3.657    0.00027    0.21028   -0.00601
2007as  CSP    0.866  0.003    15.119  0.044    0.096    2.803    0.00016    0.32749   -0.00468
2007ba  CSP    0.592  0.003    17.209  0.054    0.228    1.675    0.00037    0.10828   -0.00432
2007bd  CSP    0.855  0.003    16.385  0.039    0.051    1.967    0.00025    0.68472   -0.00736
2007jg  CSP    0.867  0.004    16.777  0.050    0.165    2.086    0.00028    0.16867   -0.00463
2007nq  CSP    0.675  0.004    17.207  0.048    0.046    3.159    0.00016    1.20989   -0.00699
2008bc  CSP    1.023  0.002    14.666  0.032    0.019    2.717    0.00008    0.87670   -0.00195
2008bq  CSP    1.189  0.001    16.266  0.053    0.181    1.542    0.00027    0.12497   -0.00320
2008hv  CSP    0.832  0.002    14.550  0.042    0.070    2.241    0.00013    0.40832   -0.00353
2008ia  CSP    0.820  0.003    15.431  0.043    0.125    2.702    0.00021    0.24686   -0.00518

